The N$^3$LO Twist-2 Matching of TMD Quark Transversity

We present the first next-to-next-to-next-to-leading order (N$^3$LO) calculation of the twist-2 matching coefficients for transverse momentum dependent (TMD) quark transversity parton distribution and fragmentation functions in QCD. This matching relates the TMD quark transversity functions to their collinear counterparts in the large-transverse-momentum regime, and provides essential ingredients for precision TMD phenomenology involving transversely polarized beams. As part of our analysis, we derive the next-to-next-to-leading order (NNLO) DGLAP splitting functions for collinear transversity, confirming agreement with known space-like results for parton distribution functions and providing the new time-like splitting functions relevant for fragmentation functions. These results extend the perturbative toolkit for spin-dependent observables and establish the transversity sector on the same theoretical footing as unpolarized and helicity distributions. Our findings enable high-precision extractions of transversity PDFs and facilitate improved theoretical predictions for azimuthal asymmetries in semi-inclusive deep inelastic scattering (SIDIS), especially in light of forthcoming data from the Electron-Ion Collider (EIC).

==> anc/tBeam.m <==
tBeam["qq"] = 4*as*CF*Lp - 32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3])))) + 
     as^2*(CF*Nf*TF*((-8*Lp^2)/3 + (4*(-65 + 9*x))/27 - 
         (40*x*H[0, x])/(9*(-1 + x)) + Lp*(-80/9 - (16*x*H[0, x])/
            (3*(-1 + x))) - (8*x*H[0, 0, x])/(3*(-1 + x))) + 
       CF^2*((-16*x*H[0, x])/(-1 + x) + 2*H[1, x] + 
         Lp^2*(-8*LQ + (8*x*H[0, x])/(-1 + x) + 16*H[1, x]) - 
         (6*x*H[0, 0, x])/(-1 + x) + Lp*(4*(-1 + x) - (12*x*H[0, x])/
            (-1 + x) + (16*x*H[2, x])/(-1 + x) + (16*x*H[1, 0, x])/
            (-1 + x)) - (16*x*H[1, 2, x])/(-1 + x) - (16*x*H[2, 0, x])/
          (-1 + x) - (8*x*H[2, 1, x])/(-1 + x) + (8*x*H[1, 0, 0, x])/
          (-1 + x) - (16*x*H[1, 1, 0, x])/(-1 + x) + 
         (2*(1 - 2*x + x^2 - 24*x*zeta[3]))/(-1 + x)) + 
       CA*CF*((22*Lp^2)/3 + (152*x*H[0, x])/(9*(-1 + x)) - 2*H[1, x] + 
         (22*x*H[0, 0, x])/(3*(-1 + x)) + (8*x*H[1, 2, x])/(-1 + x) + 
         (8*x*H[2, 0, x])/(-1 + x) + (4*x*H[0, 0, 0, x])/(-1 + x) + 
         (8*x*H[1, 1, 0, x])/(-1 + x) + Lp*((44*x*H[0, x])/(3*(-1 + x)) + 
           (8*x*H[0, 0, x])/(-1 + x) - (2*(-143 + 9*x + 36*zeta[2]))/9) - 
         (2*(467 - 530*x + 63*x^2 - 378*zeta[3] + 54*x*zeta[3]))/
          (27*(-1 + x)))) + delta[1 - x]*(1 - 2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*Lp^2*(2*LQ^2 - 8*zeta[2]) + CA*CF*((-404*LQ)/27 - 
           (11*Lp^2*LQ)/3 + Lp*((-134*LQ)/9 + 4*LQ*zeta[2]) + 
           14*LQ*zeta[3])) + as^3*(CF^3*Lp^3*((-4*LQ^3)/3 + 16*LQ*zeta[2] - 
           (64*zeta[3])/3) + CF*Nf^2*TF^2*((-3712*LQ)/729 - (800*Lp*LQ)/81 - 
           (160*Lp^2*LQ)/27 - (32*Lp^3*LQ)/27 - (64*LQ*zeta[3])/9) + 
         CF^2*Nf*TF*((1711*LQ)/27 + Lp^3*((-8*LQ^2)/3 + (32*zeta[2])/3) + 
           Lp^2*(4*LQ - (80*LQ^2)/9 + (320*zeta[2])/9) - (304*LQ*zeta[3])/9 + 
           Lp*((110*LQ)/3 - (224*LQ^2)/27 + (896*zeta[2])/27 - 
             32*LQ*zeta[3]) - 16*LQ*zeta[4]) + CA*CF*Nf*TF*
          ((62626*LQ)/729 + (176*Lp^3*LQ)/27 - (824*LQ*zeta[2])/81 + 
           Lp*((8204*LQ)/81 - (160*LQ*zeta[2])/9) + 
           Lp^2*((1156*LQ)/27 - (16*LQ*zeta[2])/3) - (904*LQ*zeta[3])/27 + 
           (20*LQ*zeta[4])/3) + CA*CF^2*
          (Lp^3*((22*LQ^2)/3 - (88*zeta[2])/3) + Lp*((808*LQ^2)/27 - 
             (3232*zeta[2])/27 - 28*LQ^2*zeta[3] + 112*zeta[2]*zeta[3]) + 
           Lp^2*((268*LQ^2)/9 - (1072*zeta[2])/9 - 8*LQ^2*zeta[2] + 
             80*zeta[4])) + CA^2*CF*((-297029*LQ)/1458 - (242*Lp^3*LQ)/27 + 
           (3196*LQ*zeta[2])/81 + Lp^2*((-1780*LQ)/27 + (44*LQ*zeta[2])/3) + 
           (6164*LQ*zeta[3])/27 + (77*LQ*zeta[4])/3 + 
           Lp*((-15503*LQ)/81 + (536*LQ*zeta[2])/9 + 88*LQ*zeta[3] - 
             44*LQ*zeta[4]) + LQ*((-88*zeta[2]*zeta[3])/3 - 96*zeta[5])))) + 
     plusD[0, 1 - x]*(-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + 
         CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + as^3*(CF^3*Lp^3*(-8*LQ^2 + 32*zeta[2]) + 
         CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 - (128*zeta[3])/9) + CA*CF^2*((88*Lp^3*LQ)/3 + 
           Lp^2*((1072*LQ)/9 - 32*LQ*zeta[2]) + Lp*((3232*LQ)/27 - 
             112*LQ*zeta[3])) + CF^2*Nf*TF*(3422/27 + Lp^2*(8 - (320*LQ)/9) - 
           (32*Lp^3*LQ)/3 + Lp*(220/3 - (896*LQ)/27 - 64*zeta[3]) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5]))) + 
     as^3*(CF*Nf^2*TF^2*((64*Lp^3)/27 - (32*(3 - 58*x + 3*x^2)*H[0, x])/
          (81*(-1 + x)) + Lp^2*(320/27 + (64*x*H[0, x])/(9*(-1 + x))) + 
         (1600*x*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*(1600/81 + (640*x*H[0, x])/(27*(-1 + x)) + (128*x*H[0, 0, x])/
            (9*(-1 + x))) + (320*x*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (32*(-277 + 45*x - 324*zeta[3]))/729) + 
       CF^2*Nf*TF*(Lp^3*((32*LQ)/3 - (32*x*H[0, x])/(3*(-1 + x)) - 
           (64*H[1, x])/3) - (784*x*H[3, x])/(27*(-1 + x)) - 
         (64*x*H[4, x])/(3*(-1 + x)) + Lp^2*((-8*(1 + 2*x))/3 - 
           (176*x*H[0, x])/(9*(-1 + x)) + LQ*(320/9 + (32*x*H[0, x])/
              (3*(-1 + x))) - (640*H[1, x])/9 - (128*x*H[2, x])/
            (3*(-1 + x)) - (64*x*H[0, 0, x])/(3*(-1 + x)) - 
           (128*x*H[1, 0, x])/(3*(-1 + x))) + (640*x*H[1, 2, x])/
          (9*(-1 + x)) + (320*x*H[1, 3, x])/(9*(-1 + x)) + 
         (1424*x*H[2, 0, x])/(27*(-1 + x)) + (320*x*H[2, 1, x])/
          (9*(-1 + x)) + (256*x*H[2, 2, x])/(9*(-1 + x)) + 
         (448*x*H[3, 0, x])/(9*(-1 + x)) + (128*x*H[3, 1, x])/(9*(-1 + x)) + 
         (832*x*H[0, 0, 0, x])/(27*(-1 + x)) - (2240*x*H[1, 0, 0, x])/
          (27*(-1 + x)) + (640*x*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (128*x*H[1, 1, 2, x])/(3*(-1 + x)) + (320*x*H[1, 2, 0, x])/
          (9*(-1 + x)) - (256*x*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*x*H[2, 0, 0, x])/(9*(-1 + x)) + (64*x*H[2, 1, 0, x])/
          (3*(-1 + x)) - (128*x*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (64*x*H[0, 0, 0, 0, x])/(3*(-1 + x)) - (832*x*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (256*x*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (512*x*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         (8*H[2, x]*(36 - 583*x + 36*x^2 - 144*x*zeta[2]))/(81*(-1 + x)) + 
         (32*H[1, 0, x]*(18 - 139*x + 9*x^2 - 54*x*zeta[2]))/(81*(-1 + x)) - 
         (32*H[1, 1, x]*(1 - x + 4*x*zeta[2]))/(9*(-1 + x)) + 
         (32*H[0, 0, x]*(-1 + 22*x + 4*x*zeta[2]))/(9*(-1 + x)) - 
         (4*H[0, x]*(48 - 423*x + 52*x^2 - 116*x*zeta[2] - 1056*x*zeta[3]))/
          (27*(-1 + x)) + (8*H[1, x]*(13 - 13*x + 8*x*zeta[3]))/
          (9*(-1 + x)) + Lp*((16*(-130 + 9*x)*H[1, x])/27 - 
           (800*x*H[2, x])/(9*(-1 + x)) - (160*x*H[3, x])/(3*(-1 + x)) + 
           (272*x*H[0, 0, x])/(9*(-1 + x)) + LQ*((-8*(-121 + 9*x))/27 + 
             (80*x*H[0, x])/(9*(-1 + x)) + (16*x*H[0, 0, x])/(3*(-1 + x))) - 
           (800*x*H[1, 0, x])/(9*(-1 + x)) + (128*x*H[1, 2, x])/
            (3*(-1 + x)) + (64*x*H[2, 1, x])/(3*(-1 + x)) - 
           (32*x*H[0, 0, 0, x])/(-1 + x) - (352*x*H[1, 0, 0, x])/
            (3*(-1 + x)) + (128*x*H[1, 1, 0, x])/(3*(-1 + x)) - 
           (8*x*H[0, x]*(-95 + 18*x - 108*zeta[2]))/(27*(-1 + x)) - 
           (4*(-125 + 85*x + 40*x^2 + 144*zeta[3] - 576*x*zeta[3]))/
            (9*(-1 + x))) - (2*(-3833 + 2533*x + 1300*x^2 - 252*x*zeta[2] + 
            2736*zeta[3] - 12984*x*zeta[3] + 1296*zeta[4] - 4248*x*zeta[4]))/
          (81*(-1 + x))) + CA^2*CF*((484*Lp^3)/27 - 
         (4*x*(-142 + 45*x + 9*x^2)*H[4, x])/(9*(-1 + x)) + 
         (32*x*H[5, x])/(-1 + x) + (32*x*H[-4, 0, x])/(-1 + x) - 
         (8*x*(-36 + 70*x + 11*x^2)*H[-3, 0, x])/(9*(-1 + x)) + 
         (512*x*H[-3, 2, x])/(3*(-1 + x)) + (16*(1 + 9*x + 27*x^2 + 3*x^3)*
           H[-2, 2, x])/(3*x) + (64*x*H[-2, 3, x])/(-1 + x) - 
         (16*(1 + x)*H[-1, 2, x])/3 + (44*(1 + x)*(1 + 8*x + x^2)*
           H[-1, 3, x])/(9*x) + (4*(14 + 112*x - 153*x^2 + 139*x^3 + 14*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*x*H[1, 4, x])/(-1 + x) - 
         (4*x*(-196 + 79*x + 11*x^2)*H[2, 2, x])/(9*(-1 + x)) + 
         (176*x*H[2, 3, x])/(3*(-1 + x)) - (8*(-13 + x)*x*H[3, 0, x])/
          (-1 + x) + (4*x*(-85 + 39*x + 6*x^2)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*x*H[3, 2, x])/(-1 + x) - (32*x*H[4, 0, x])/(-1 + x) - 
         (32*x*H[4, 1, x])/(3*(-1 + x)) + (128*x*H[-3, -1, 0, x])/(-1 + x) + 
         (64*x*H[-3, 0, 0, x])/(-1 + x) + (128*x*H[-2, -2, 0, x])/
          (3*(-1 + x)) + (8*(6 + 54*x + 45*x^2 + 5*x^3)*H[-2, -1, 0, x])/
          (9*x) - (448*x*H[-2, -1, 2, x])/(3*(-1 + x)) - 
         (20*x*(9 + x)*H[-2, 0, 0, x])/9 - (128*x*H[-2, 2, 0, x])/
          (3*(-1 + x)) - (64*x*H[-2, 2, 1, x])/(3*(-1 + x)) + 
         (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -2, 0, x])/(9*x) - 
         (32*(1 + x)*H[-1, -1, 0, x])/9 - (32*(1 + x)*(1 + 8*x + x^2)*
           H[-1, -1, 2, x])/(3*x) + (40*(1 + x)*H[-1, 0, 0, x])/9 - 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 0, x])/(9*x) - 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 1, x])/(3*x) + 
         (192*x*H[1, -3, 0, x])/(-1 + x) - (8*(7 - 16*x - 10*x^3 + x^4)*
           H[1, -2, 0, x])/(9*(-1 + x)*x) + (64*x*H[1, -2, 2, x])/
          (3*(-1 + x)) - (4*(8 + 100*x - 110*x^2 + 79*x^3 + 11*x^4)*
           H[1, 1, 2, x])/(9*(-1 + x)*x) - (256*x*H[1, 1, 3, x])/
          (3*(-1 + x)) - (4*(-1 + 28*x - 147*x^2 + 34*x^3 + 2*x^4)*
           H[1, 2, 0, x])/(9*(-1 + x)*x) - (4*(1 - 4*x + 22*x^2 + 3*x^3)*
           H[1, 2, 1, x])/(3*(-1 + x)*x) + (128*x*H[1, 2, 2, x])/
          (3*(-1 + x)) - (352*x*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*x*H[1, 3, 1, x])/(3*(-1 + x)) + (256*x*H[2, -2, 0, x])/
          (3*(-1 + x)) - (4*x*(-22 + 40*x + 5*x^2)*H[2, 0, 0, x])/
          (9*(-1 + x)) - (8*x*(-94 + 40*x + 5*x^2)*H[2, 1, 0, x])/
          (9*(-1 + x)) + (64*x*H[2, 1, 2, x])/(3*(-1 + x)) - 
         (16*x*H[2, 2, 0, x])/(-1 + x) + (16*x*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (112*x*H[3, 0, 0, x])/(3*(-1 + x)) + (16*x*H[3, 1, 0, x])/(-1 + x) + 
         (64*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - (128*x*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)) + (256*x*H[-2, 0, 0, 0, x])/(3*(-1 + x)) + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) + 
         (20*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
         (4*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(3*x) + 
         (812*x*H[0, 0, 0, 0, x])/(9*(-1 + x)) - (64*x*H[1, -2, -1, 0, x])/
          (-1 + x) + (512*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (4*(12 - 12*x - 167*x^2 + 24*x^3 + 3*x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) - (320*x*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(11 + 16*x - 182*x^2 + 40*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (8*(5 + 40*x - 2*x^2 + 40*x^3 + 5*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) + (128*x*H[1, 1, 1, 2, x])/
          (3*(-1 + x)) - (32*x*H[1, 1, 2, 0, x])/(-1 + x) + 
         (64*x*H[1, 1, 2, 1, x])/(3*(-1 + x)) - (80*x*H[1, 2, 0, 0, x])/
          (-1 + x) + (16*x*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (272*x*H[2, 0, 0, 0, x])/(3*(-1 + x)) - (320*x*H[2, 1, 0, 0, x])/
          (3*(-1 + x)) + (16*x*H[2, 1, 1, 0, x])/(3*(-1 + x)) - 
         (32*x*H[0, 0, 0, 0, 0, x])/(-1 + x) - (256*x*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) - (224*x*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (128*x*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - (320*x*H[-3, x]*zeta[2])/
          (3*(-1 + x)) + (160*x*H[-2, -1, x]*zeta[2])/(-1 + x) + 
         (100*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/(9*x) - 
         (160*x*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (128*x*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (2*H[3, x]*(-18 + 589*x + 99*x^2 + 3*x^3 - 1368*x*zeta[2]))/
          (27*(-1 + x)) + (4*H[0, 0, 0, x]*(-9 + 521*x - 43*x^2 + x^3 - 
            48*x*zeta[2]))/(9*(-1 + x)) + 
         (4*H[2, 1, x]*(-1 - x + 2*x^2 - 16*x*zeta[2]))/(3*(-1 + x)) - 
         (2*H[2, 0, x]*(6 - 522*x + 63*x^2 + 4*x^3 + 264*x*zeta[2]))/
          (9*(-1 + x)) + (2*H[1, 2, x]*(9 - 119*x + 624*x^2 + 21*x^3 + x^4 - 
            480*x^2*zeta[2]))/(9*(-1 + x)*x) + 
         (4*H[-2, 0, x]*(-2 + 18*x - 67*x^2 - 4*x^3 + x^4 - 144*x^2*zeta[2]))/
          (9*(-1 + x)*x) + (4*H[1, 0, 0, x]*(2 - 12*x - 129*x^2 - 21*x^3 + 
            2*x^4 + 12*x^2*zeta[2]))/(9*(-1 + x)*x) - 
         (4*(1 + x)*H[-1, 0, x]*(-16 + 58*x + 11*x^2 + 42*zeta[2] + 
            336*x*zeta[2] + 42*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 1, 0, x]*(12 - 41*x - 550*x^2 + 39*x^3 + 4*x^4 + 
            144*x^2*zeta[2]))/(9*(-1 + x)*x) + 
         Lp^2*((484*x*H[0, x])/(9*(-1 + x)) + (88*x*H[0, 0, x])/
            (3*(-1 + x)) - (2*(-1879 + 99*x + 396*zeta[2]))/27) + 
         (2*H[0, 0, x]*(-24 + 4290*x - 115*x^2 + 22*x^3 - 822*x*zeta[2] + 
            324*x^2*zeta[2] + 54*x^3*zeta[2] + 864*x*zeta[3]))/
          (27*(-1 + x)) - (2*H[1, 0, x]*(-110*x + 53*x^2 - 11*x^3 + 
            46*zeta[2] + 224*x*zeta[2] - 592*x^2*zeta[2] + 308*x^3*zeta[2] + 
            34*x^4*zeta[2] - 456*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (32*(1 + x)*H[-1, x]*(-(x*zeta[2]) + 2*zeta[3] + 16*x*zeta[3] + 
            2*x^2*zeta[3]))/(9*x) - (4*H[1, 1, x]*(8*x + 23*x^2 - 31*x^3 + 
            2*zeta[2] + 16*x*zeta[2] + 34*x^2*zeta[2] + 34*x^3*zeta[2] + 
            2*x^4*zeta[2] + 72*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (4*H[-2, x]*(-6*zeta[2] - 48*x*zeta[2] - 225*x^2*zeta[2] + 
            248*x^3*zeta[2] + 31*x^4*zeta[2] + 288*x^2*zeta[3]))/
          (9*(-1 + x)*x) + (2*H[2, x]*(21*x - 9*x^2 + 25*x^3 + 12*zeta[2] + 
            96*x*zeta[2] - 268*x^2*zeta[2] + 28*x^3*zeta[2] + 8*x^4*zeta[2] + 
            720*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (2*H[0, x]*(456 - 17537*x + 2442*x^2 - 162*zeta[2] + 
            4164*x*zeta[2] + 207*x^2*zeta[2] + 18*x^3*zeta[2] + 
            2844*x*zeta[3] - 1188*x^2*zeta[3] - 108*x^3*zeta[3] - 
            3942*x*zeta[4]))/(81*(-1 + x)) - 
         (2*H[1, x]*(-346*x - 151*x^2 + 497*x^3 + 90*zeta[2] - 
            615*x*zeta[2] + 528*x^2*zeta[2] - 15*x^3*zeta[2] + 
            12*x^4*zeta[2] + 24*zeta[3] + 1056*x*zeta[3] - 2148*x^2*zeta[3] + 
            660*x^3*zeta[3] + 96*x^4*zeta[3] - 756*x^2*zeta[4]))/
          (27*(-1 + x)*x) + Lp*(-8*(1 + x)*H[2, x] - 
           (8*x*(-38 + 24*x + 3*x^2)*H[3, x])/(3*(-1 + x)) + 
           (32*x*H[4, x])/(-1 + x) + (32*x*H[-3, 0, x])/(-1 + x) - 
           (8*x*(-3 + 8*x + x^2)*H[-2, 0, x])/(-1 + x) + (64*x*H[-2, 2, x])/
            (-1 + x) + (4*(1 + x)*(1 - 4*x + x^2)*H[-1, 0, x])/(3*x) + 
           (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/x - 
           (4*x*(-173 + 2*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
           (176*x*H[1, 2, x])/(3*(-1 + x)) + (128*x*H[1, 3, x])/(-1 + x) + 
           (176*x*H[2, 0, x])/(3*(-1 + x)) + (128*x*H[-2, -1, 0, x])/
            (-1 + x) - (32*x*H[-2, 0, 0, x])/(-1 + x) + 
           (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/x + 
           (112*x*H[0, 0, 0, x])/(-1 + x) + (192*x*H[1, -2, 0, x])/(-1 + x) - 
           (88*x*H[1, 0, 0, x])/(-1 + x) + (176*x*H[1, 1, 0, x])/
            (3*(-1 + x)) - (64*x*H[2, 0, 0, x])/(-1 + x) - 
           (32*x*H[0, 0, 0, 0, x])/(-1 + x) - (96*x*H[1, 0, 0, 0, x])/
            (-1 + x) - (128*x*H[1, 1, 0, 0, x])/(-1 + x) - 
           (4*(1 + x)*(1 + 8*x + x^2)*H[-1, x]*zeta[2])/x - 
           (32*x*H[1, 0, x]*zeta[2])/(-1 + x) + 
           (4*H[0, x]*(9 + 2185*x - 315*x^2 - 1044*x*zeta[2] + 
              432*x^2*zeta[2] + 54*x^3*zeta[2] + 864*x*zeta[3]))/
            (27*(-1 + x)) + (4*H[1, x]*(-12*x + 35*x^2 - 23*x^3 + 3*zeta[2] + 
              24*x*zeta[2] - 54*x^2*zeta[2] + 24*x^3*zeta[2] + 
              3*x^4*zeta[2] + 216*x^2*zeta[3]))/(3*(-1 + x)*x) + 
           (2*(-17411 + 19319*x - 1908*x^2 + 4500*zeta[2] - 4662*x*zeta[2] + 
              108*x^2*zeta[2] + 54*x^3*zeta[2] + 7128*zeta[3] - 
              1998*x*zeta[3] + 1296*x^2*zeta[3] + 162*x^3*zeta[3] - 
              3564*zeta[4] + 7776*x*zeta[4]))/(81*(-1 + x))) - 
         (361181 - 425333*x + 64152*x^2 - 59148*zeta[2] + 47646*x*zeta[2] + 
           5292*x^2*zeta[2] + 1188*x^3*zeta[2] - 339660*zeta[3] + 
           123768*x*zeta[3] - 4050*x^2*zeta[3] - 972*x^3*zeta[3] + 
           42768*zeta[2]*zeta[3] + 97200*x*zeta[2]*zeta[3] - 37422*zeta[4] - 
           55647*x*zeta[4] - 12312*x^2*zeta[4] - 81*x^3*zeta[4] + 
           139968*zeta[5] - 211896*x*zeta[5])/(729*(-1 + x))) + 
       CF^3*((-16*x*(-9 + 22*x + 5*x^2)*H[4, x])/(9*(-1 + x)) + 
         (64*x*H[5, x])/(-1 + x) - (256*x*H[-4, 0, x])/(3*(-1 + x)) - 
         (112*x*(9 + x)*H[-3, 0, x])/9 + (448*x*H[-3, 2, x])/(3*(-1 + x)) + 
         (64*(1 + 9*x + 27*x^2 + 3*x^3)*H[-2, 2, x])/(9*x) + 
         (128*x*H[-2, 3, x])/(3*(-1 + x)) - (40*(1 + x)*(1 + 14*x + x^2)*
           H[-1, 2, x])/(27*x) + (56*(1 + x)*(1 + 8*x + x^2)*H[-1, 3, x])/
          (9*x) + (8*(10 + 80*x - 261*x^2 + 92*x^3 + 7*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) - (8*x*(-81 + 64*x + 8*x^2)*H[2, 2, x])/
          (9*(-1 + x)) - (640*x*H[2, 3, x])/(3*(-1 + x)) - 
         (8*x*(-90 + 56*x + 7*x^2)*H[3, 0, x])/(9*(-1 + x)) + 
         (8*x*(-45 + 20*x + 7*x^2)*H[3, 1, x])/(9*(-1 + x)) - 
         (448*x*H[3, 2, x])/(3*(-1 + x)) - (128*x*H[4, 0, x])/(-1 + x) - 
         (64*x*H[4, 1, x])/(3*(-1 + x)) + (448*x*H[-3, -1, 0, x])/(-1 + x) - 
         (64*x*H[-3, 0, 0, x])/(-1 + x) + (16*(8 + 72*x + 45*x^2 + 5*x^3)*
           H[-2, -1, 0, x])/(9*x) - (256*x*H[-2, -1, 2, x])/(3*(-1 + x)) - 
         (8*(-4 - 32*x - 135*x^2 + 88*x^3 + 11*x^4)*H[-2, 0, 0, x])/
          (9*(-1 + x)*x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -2, 0, x])/
          (9*x) + (8*(1 + x)*(5 + 82*x + 5*x^2)*H[-1, -1, 0, x])/(27*x) - 
         (112*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 2, x])/(9*x) - 
         (40*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(27*x) + 
         (16*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 0, x])/(9*x) - 
         (32*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 1, x])/(9*x) + 
         (128*x*H[1, -3, 0, x])/(3*(-1 + x)) + (32*(2 - 18*x + 9*x^2 + x^3)*
           H[1, -2, 0, x])/(9*x) + (128*x*H[1, -2, 2, x])/(-1 + x) - 
         (16*(1 + 2*x + 93*x^2 + 2*x^3 + x^4)*H[1, 0, 0, x])/(9*(-1 + x)*x) - 
         (8*(-5 - 81*x + 72*x^2 + 8*x^3)*H[1, 1, 2, x])/(9*x) - 
         (512*x*H[1, 1, 3, x])/(-1 + x) - (8*(2 + 52*x - 225*x^2 + 40*x^3 + 
            5*x^4)*H[1, 2, 0, x])/(9*(-1 + x)*x) + 
         (8*(1 + x)*(1 - 4*x + x^2)*H[1, 2, 1, x])/(3*x) - 
         (224*x*H[1, 2, 2, x])/(-1 + x) - (1216*x*H[1, 3, 0, x])/
          (3*(-1 + x)) - (832*x*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (512*x*H[2, -2, 0, x])/(3*(-1 + x)) - (8*x*(27 + 20*x + x^2)*
           H[2, 0, 0, x])/(3*(-1 + x)) - (16*x*(-81 + 22*x + 5*x^2)*
           H[2, 1, 0, x])/(9*(-1 + x)) - (640*x*H[2, 1, 2, x])/(3*(-1 + x)) - 
         (1216*x*H[2, 2, 0, x])/(3*(-1 + x)) - (512*x*H[2, 2, 1, x])/
          (3*(-1 + x)) - (608*x*H[3, 0, 0, x])/(3*(-1 + x)) - 
         (160*x*H[3, 1, 0, x])/(-1 + x) - (128*x*H[3, 1, 1, x])/(-1 + x) + 
         (256*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + (128*x*H[-2, 0, 0, 0, x])/
          (-1 + x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/x + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (24*x*H[0, 0, 0, 0, x])/(-1 + x) + (128*x*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (896*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (8*(-8 + 44*x + 117*x^2 + 8*x^3 + x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) - (640*x*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-4 - 12*x + 21*x^2 + x^3)*H[1, 1, 0, 0, x])/(3*x) - 
         (8*(-7 - 63*x + 54*x^2 + 10*x^3)*H[1, 1, 1, 0, x])/(9*x) - 
         (320*x*H[1, 1, 2, 0, x])/(-1 + x) - (1088*x*H[1, 2, 0, 0, x])/
          (3*(-1 + x)) - (832*x*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*x*H[2, 0, 0, 0, x])/(-1 + x) - (896*x*H[2, 1, 0, 0, x])/
          (3*(-1 + x)) - (192*x*H[2, 1, 1, 0, x])/(-1 + x) - 
         (64*x*H[0, 0, 0, 0, 0, x])/(-1 + x) + (896*x*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (256*x*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         Lp^3*(8*LQ^2 + LQ*((-16*x*H[0, x])/(-1 + x) - 32*H[1, x]) + 
           (32*x*H[2, x])/(-1 + x) + (32*x*H[0, 0, x])/(3*(-1 + x)) + 
           (32*x*H[1, 0, x])/(-1 + x) + 64*H[1, 1, x] - 32*zeta[2]) + 
         (224*x*H[-3, x]*zeta[2])/(3*(-1 + x)) + (128*x*H[-2, -1, x]*zeta[2])/
          (-1 + x) + (128*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/
          (9*x) - (320*x*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[0, 0, 0, x]*(-42 + 267*x + 32*x^2 + 4*x^3 - 288*x*zeta[2]))/
          (27*(-1 + x)) - (4*H[2, 0, x]*(28 + 161*x + 54*x^2 + 45*x^3 - 
            96*x*zeta[2]))/(9*(-1 + x)) - (8*H[2, 1, x]*(19 - 18*x + 5*x^2 - 
            24*x*zeta[2]))/(9*(-1 + x)) + (8*H[3, x]*(-9 - 12*x + 52*x^2 + 
            77*x^3 + 144*x*zeta[2]))/(27*(-1 + x)) + 
         (4*H[1, 2, x]*(9 - 140*x + 79*x^2 - 20*x^3 + 48*x^4 - 
            216*x^2*zeta[2]))/(9*(-1 + x)*x) - 
         (4*H[1, 1, 0, x]*(6 - 26*x - 41*x^2 + 16*x^3 + 45*x^4 - 
            192*x^2*zeta[2]))/(9*(-1 + x)*x) - (8*(1 + x)*H[-1, 0, x]*
           (-2 + 55*x + 16*x^2 + 27*zeta[2] + 216*x*zeta[2] + 
            27*x^2*zeta[2]))/(27*x) - (16*H[-2, 0, x]*(-3 - 33*x - 75*x^2 + 
            62*x^3 + 4*x^4 + 36*x^2*zeta[2]))/(27*(-1 + x)*x) - 
         (8*x*H[-2, x]*(-171*zeta[2] + 152*x*zeta[2] + 19*x^2*zeta[2] + 
            120*zeta[3]))/(9*(-1 + x)) + (4*H[0, 0, x]*(20 + 393*x + 5*x^2 + 
            32*x^3 - 216*x*zeta[2] + 216*x^2*zeta[2] + 54*x^3*zeta[2] - 
            864*x*zeta[3]))/(27*(-1 + x)) + Lp^2*(16*x*H[0, x] + 
           16*(-1 + x)*H[1, x] - (48*x*H[2, x])/(-1 + x) + 
           (64*x*H[3, x])/(-1 + x) - (48*x*H[0, 0, x])/(-1 + x) - 
           (48*x*H[1, 0, x])/(-1 + x) + LQ*(-8*(-1 + x) + (24*x*H[0, x])/
              (-1 + x) - (32*x*H[2, x])/(-1 + x) - (32*x*H[1, 0, x])/
              (-1 + x)) + (128*x*H[1, 2, x])/(-1 + x) + (128*x*H[2, 0, x])/
            (-1 + x) + (128*x*H[2, 1, x])/(-1 + x) + (64*x*H[1, 0, 0, x])/
            (-1 + x) + (128*x*H[1, 1, 0, x])/(-1 + x) + (128*x*zeta[3])/
            (-1 + x)) + (2*H[2, x]*(130*x - 57*x^2 + 80*x^3 + 48*zeta[2] + 
            384*x*zeta[2] - 756*x^2*zeta[2] + 384*x^3*zeta[2] + 
            48*x^4*zeta[2] - 1008*x^2*zeta[3]))/(27*(-1 + x)*x) + 
         (4*(1 + x)*H[-1, x]*(5*zeta[2] + 74*x*zeta[2] + 5*x^2*zeta[2] - 
            18*zeta[3] - 144*x*zeta[3] - 18*x^2*zeta[3]))/(9*x) - 
         (8*H[1, 1, x]*(-16*x + 50*x^2 - 34*x^3 + zeta[2] + 8*x*zeta[2] - 
            18*x^2*zeta[2] + 8*x^3*zeta[2] + x^4*zeta[2] + 216*x^2*zeta[3]))/
          (9*(-1 + x)*x) - (8*H[1, 0, x]*(-53*x + 40*x^2 - 23*x^3 + 
            17*zeta[2] + 64*x*zeta[2] - 315*x^2*zeta[2] + 100*x^3*zeta[2] + 
            8*x^4*zeta[2] + 408*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (H[0, x]*(16 - 2315*x + 2956*x^2 - 192*zeta[2] + 1356*x*zeta[2] + 
            928*x^2*zeta[2] + 644*x^3*zeta[2] - 3456*x*zeta[3] - 
            192*x^2*zeta[3] - 24*x^3*zeta[3] - 5616*x*zeta[4]))/
          (27*(-1 + x)) - (2*H[1, x]*(703*x - 1775*x^2 + 1072*x^3 + 
            154*zeta[2] - 1228*x*zeta[2] + 798*x^2*zeta[2] - 
            148*x^3*zeta[2] + 280*x^4*zeta[2] - 36*zeta[3] + 1440*x*zeta[3] - 
            6264*x^2*zeta[3] + 864*x^3*zeta[3] + 108*x^4*zeta[3] - 
            648*x^2*zeta[4]))/(27*(-1 + x)*x) + 
         Lp*((-8*x*(-27 + 32*x + 4*x^2)*H[3, x])/(3*(-1 + x)) + 
           (64*x*H[4, x])/(-1 + x) - (64*x*H[-3, 0, x])/(-1 + x) - 
           (64*x*(9 + x)*H[-2, 0, x])/3 - (8*(1 + x)*(1 + 4*x + x^2)*
             H[-1, 0, x])/(3*x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/
            (3*x) + (4*(-4 - 27*x + 20*x^2 + 2*x^3)*H[0, 0, x])/
            (3*(-1 + x)) + 16*H[1, 1, x] + (224*x*H[1, 3, x])/(-1 + x) - 
           (96*x*H[2, 0, x])/(-1 + x) - (32*x*H[2, 2, x])/(-1 + x) + 
           (64*x*H[3, 0, x])/(-1 + x) + (96*x*H[3, 1, x])/(-1 + x) + 
           (384*x*H[-2, -1, 0, x])/(-1 + x) - (192*x*H[-2, 0, 0, x])/
            (-1 + x) + (64*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
           (16*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) + 
           (8*x*(-27 + 16*x + 2*x^2)*H[0, 0, 0, x])/(3*(-1 + x)) + 
           (256*x*H[1, -2, 0, x])/(-1 + x) - (216*x*H[1, 0, 0, x])/(-1 + x) - 
           (192*x*H[1, 1, 2, x])/(-1 + x) - (64*x*H[1, 2, 0, x])/(-1 + x) - 
           (160*x*H[1, 2, 1, x])/(-1 + x) + (32*x*H[2, 0, 0, x])/(-1 + x) - 
           (32*x*H[2, 1, 0, x])/(-1 + x) - (96*x*H[2, 1, 1, x])/(-1 + x) - 
           (64*x*H[0, 0, 0, 0, x])/(-1 + x) - (96*x*H[1, 0, 0, 0, x])/
            (-1 + x) - (192*x*H[1, 1, 1, 0, x])/(-1 + x) + 
           (192*x*H[-2, x]*zeta[2])/(-1 + x) + 
           (8*H[1, 0, x]*(1 - 11*x + 2*x^2 - 4*x*zeta[2]))/(-1 + x) + 
           (16*H[2, x]*(5 - 18*x + x^2 + 18*x*zeta[2]))/(3*(-1 + x)) + 
           (16*(-1 + x)*H[1, x]*(-11*x + zeta[2] + 10*x*zeta[2] + 
              x^2*zeta[2]))/(3*x) + (2*H[0, x]*(4 + 115*x - 128*x^2 - 
              108*x*zeta[2] + 64*x^2*zeta[2] + 8*x^3*zeta[2] - 
              240*x*zeta[3]))/(3*(-1 + x)) + LQ*((32*x*H[0, x])/(-1 + x) - 
             4*H[1, x] + (12*x*H[0, 0, x])/(-1 + x) + (32*x*H[1, 2, x])/
              (-1 + x) + (32*x*H[2, 0, x])/(-1 + x) + (16*x*H[2, 1, x])/
              (-1 + x) - (16*x*H[1, 0, 0, x])/(-1 + x) + (32*x*H[1, 1, 0, x])/
              (-1 + x) - (4*(1 - 2*x + x^2 - 24*x*zeta[3]))/(-1 + x)) - 
           (8*(13 - 26*x + 13*x^2 + 8*zeta[2] - 13*x*zeta[2] + 
              4*x^2*zeta[2] + x^3*zeta[2] - 36*x*zeta[3] + 16*x^2*zeta[3] + 
              2*x^3*zeta[3] + 33*x*zeta[4]))/(3*(-1 + x))) - 
         (2*(628 - 1256*x + 628*x^2 + 32*zeta[2] - 613*x*zeta[2] + 
            238*x^2*zeta[2] + 64*x^3*zeta[2] + 288*zeta[3] - 144*x*zeta[3] + 
            1840*x^2*zeta[3] - 796*x^3*zeta[3] + 6336*x*zeta[2]*zeta[3] - 
            2376*x*zeta[4] - 1392*x^2*zeta[4] + 15*x^3*zeta[4] - 
            26496*x*zeta[5]))/(27*(-1 + x))) + 
       CA*(CF*Nf*TF*((-352*Lp^3)/27 + (8*x*(-20 - 3*x + 12*x^2)*H[3, x])/
            (27*(-1 + x)) - (128*x*H[4, x])/(9*(-1 + x)) + 
           (8*x*(-43 - x + 4*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (32*x*H[1, 3, x])/(-1 + x) - (8*x*(40 - x + 4*x^2)*H[2, 0, x])/
            (9*(-1 + x)) - (128*x*H[2, 2, x])/(9*(-1 + x)) - 
           (32*x*H[3, 0, x])/(-1 + x) + (32*x*H[3, 1, x])/(9*(-1 + x)) - 
           (2560*x*H[0, 0, 0, x])/(27*(-1 + x)) + (160*x*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*x*(37 - x + 4*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (128*x*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (32*x*H[1, 2, 0, x])/(3*(-1 + x)) + (32*x*H[1, 2, 1, x])/
            (3*(-1 + x)) - (32*x*H[2, 0, 0, x])/(9*(-1 + x)) - 
           (64*x*H[2, 1, 0, x])/(9*(-1 + x)) - (256*x*H[0, 0, 0, 0, x])/
            (9*(-1 + x)) + (256*x*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (160*x*H[1, 1, 0, 0, x])/(9*(-1 + x)) + (256*x*H[1, 1, 1, 0, x])/
            (9*(-1 + x)) - (8*x*H[2, x]*(-3 + 2*x - 8*zeta[2]))/
            (9*(-1 + x)) + (16*H[1, 0, x]*(-2 + 2*x + x^2 + 14*x*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(5 - 7*x + 2*x^2 + 16*x*zeta[2]))/
            (9*(-1 + x)) + (8*H[0, 0, x]*(18 - 1723*x + 18*x^2 + 
              180*x*zeta[2]))/(81*(-1 + x)) + 
           Lp^2*((-352*x*H[0, x])/(9*(-1 + x)) - (32*x*H[0, 0, x])/
              (3*(-1 + x)) + (8*(-298 + 9*x + 36*zeta[2]))/27) - 
           (8*H[1, x]*(68 - 88*x + 20*x^2 - 9*x*zeta[2] - 3*x^2*zeta[2] + 
              12*x^3*zeta[2] - 60*x*zeta[3]))/(27*(-1 + x)) - 
           (8*H[0, x]*(-25 + 720*x - 15*x^2 - 40*x*zeta[2] - 3*x^2*zeta[2] + 
              12*x^3*zeta[2] + 156*x*zeta[3]))/(27*(-1 + x)) + 
           Lp*((-8*(-3 + x)*H[1, x])/3 - (32*x*H[3, x])/(3*(-1 + x)) - 
             (1024*x*H[0, 0, x])/(9*(-1 + x)) - (64*x*H[1, 2, x])/
              (3*(-1 + x)) - (64*x*H[2, 0, x])/(3*(-1 + x)) - 
             (32*x*H[0, 0, 0, x])/(-1 + x) + (32*x*H[1, 0, 0, x])/(-1 + x) - 
             (64*x*H[1, 1, 0, x])/(3*(-1 + x)) + (8*x*H[0, x]*(-605 + 9*x + 
                72*zeta[2]))/(27*(-1 + x)) + (8*(2141 - 2231*x + 90*x^2 - 
                360*zeta[2] + 360*x*zeta[2] - 864*x*zeta[3]))/
              (81*(-1 + x))) + (4*(37325 - 43337*x + 6012*x^2 - 
              4032*zeta[2] + 4194*x*zeta[2] - 12204*zeta[3] - 
              12312*x*zeta[3] - 486*x^2*zeta[3] + 1944*x^3*zeta[3] + 
              2430*zeta[4] - 3402*x*zeta[4]))/(729*(-1 + x))) + 
         CF^2*(Lp^3*((-88*LQ)/3 + (88*x*H[0, x])/(3*(-1 + x)) + 
             (176*H[1, x])/3) + (4*x*(-156 + 140*x + 31*x^2)*H[4, x])/
            (9*(-1 + x)) - (64*x*H[-4, 0, x])/(3*(-1 + x)) + 
           (8*x*(-135 + 196*x + 29*x^2)*H[-3, 0, x])/(9*(-1 + x)) - 
           (416*x*H[-3, 2, x])/(-1 + x) - (128*(1 + 9*x + 27*x^2 + 3*x^3)*
             H[-2, 2, x])/(9*x) - (448*x*H[-2, 3, x])/(3*(-1 + x)) + 
           (4*(1 + x)*(5 + 142*x + 5*x^2)*H[-1, 2, x])/(27*x) - 
           (116*(1 + x)*(1 + 8*x + x^2)*H[-1, 3, x])/(9*x) - 
           (8*(19 + 152*x - 304*x^2 + 182*x^3 + 16*x^4)*H[1, 3, x])/
            (9*(-1 + x)*x) + (176*x*H[1, 4, x])/(3*(-1 + x)) + 
           (8*x*(-232 + 111*x + 15*x^2)*H[2, 2, x])/(9*(-1 + x)) + 
           (208*x*H[2, 3, x])/(3*(-1 + x)) + (4*x*(-524 + 92*x + 7*x^2)*
             H[3, 0, x])/(9*(-1 + x)) - (8*x*(-73 + 52*x + 11*x^2)*
             H[3, 1, x])/(9*(-1 + x)) + (448*x*H[4, 0, x])/(3*(-1 + x)) - 
           (32*x*H[4, 1, x])/(3*(-1 + x)) - (480*x*H[-3, -1, 0, x])/
            (-1 + x) - (96*x*H[-3, 0, 0, x])/(-1 + x) - 
           (256*x*H[-2, -2, 0, x])/(3*(-1 + x)) - 
           (40*(4 + 36*x + 27*x^2 + 3*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (1024*x*H[-2, -1, 2, x])/(3*(-1 + x)) + 
           (4*(-4 - 32*x - 225*x^2 + 168*x^3 + 21*x^4)*H[-2, 0, 0, x])/
            (9*(-1 + x)*x) + (256*x*H[-2, 2, 0, x])/(3*(-1 + x)) + 
           (128*x*H[-2, 2, 1, x])/(3*(-1 + x)) - (80*(1 + x)*(1 + 8*x + x^2)*
             H[-1, -2, 0, x])/(9*x) - (4*(1 + x)*(5 + 34*x + 5*x^2)*
             H[-1, -1, 0, x])/(27*x) + (248*(1 + x)*(1 + 8*x + x^2)*
             H[-1, -1, 2, x])/(9*x) + (20*(1 + x)*(1 - 4*x + x^2)*
             H[-1, 0, 0, x])/(27*x) + (8*(1 + x)*(1 + 8*x + x^2)*
             H[-1, 2, 0, x])/(9*x) + (64*(1 + x)*(1 + 8*x + x^2)*
             H[-1, 2, 1, x])/(9*x) - (1216*x*H[1, -3, 0, x])/(3*(-1 + x)) - 
           (16*(-1 + 4*x - 3*x^2 + 2*x^3)*H[1, -2, 0, x])/((-1 + x)*x) - 
           (320*x*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(7 + 92*x - 119*x^2 + 74*x^3 + 10*x^4)*H[1, 1, 2, x])/
            (3*(-1 + x)*x) + (1504*x*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(108 - 553*x + 108*x^2 + 9*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
           (4*(-9 + 36*x - 149*x^2 - 24*x^3 + 6*x^4)*H[1, 2, 1, x])/
            (9*(-1 + x)*x) + (64*x*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (1408*x*H[1, 3, 0, x])/(3*(-1 + x)) + (192*x*H[1, 3, 1, x])/
            (-1 + x) - (256*x*H[2, -2, 0, x])/(-1 + x) + 
           (4*x*(107 + 134*x + 10*x^2)*H[2, 0, 0, x])/(9*(-1 + x)) + 
           (4*x*(-188 + 70*x + 11*x^2)*H[2, 1, 0, x])/(3*(-1 + x)) + 
           (352*x*H[2, 1, 1, x])/(9*(-1 + x)) + (64*x*H[2, 1, 2, x])/
            (-1 + x) + (592*x*H[2, 2, 0, x])/(3*(-1 + x)) + 
           (112*x*H[2, 2, 1, x])/(3*(-1 + x)) + (208*x*H[3, 0, 0, x])/
            (-1 + x) + (80*x*H[3, 1, 0, x])/(3*(-1 + x)) - 
           (256*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
           (256*x*H[-2, -1, 0, 0, x])/(3*(-1 + x)) - 
           (704*x*H[-2, 0, 0, 0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (76*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/(9*x) - 
           (28*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (76*x*H[0, 0, 0, 0, x])/(3*(-1 + x)) + (320*x*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (1472*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
           (4*(32 - 68*x - 671*x^2 + 40*x^3 + 5*x^4)*H[1, 0, 0, 0, x])/
            (9*(-1 + x)*x) + (320*x*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(17 + 28*x - 223*x^2 + 67*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/
            (9*(-1 + x)*x) + (4*(27 + 216*x - 134*x^2 + 210*x^3 + 33*x^4)*
             H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (128*x*H[1, 1, 1, 2, x])/
            (3*(-1 + x)) + (192*x*H[1, 1, 2, 0, x])/(-1 + x) - 
           (64*x*H[1, 1, 2, 1, x])/(3*(-1 + x)) + (1072*x*H[1, 2, 0, 0, x])/
            (3*(-1 + x)) + (112*x*H[1, 2, 1, 0, x])/(-1 + x) + 
           (592*x*H[2, 0, 0, 0, x])/(3*(-1 + x)) + (352*x*H[2, 1, 0, 0, x])/
            (-1 + x) + (176*x*H[2, 1, 1, 0, x])/(3*(-1 + x)) + 
           (160*x*H[0, 0, 0, 0, 0, x])/(-1 + x) + (800*x*H[1, 0, 0, 0, 0, x])/
            (3*(-1 + x)) + (704*x*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (176*x*H[-3, x]*zeta[2])/(-1 + x) - (384*x*H[-2, -1, x]*zeta[2])/
            (-1 + x) - (88*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/
            (3*x) + (160*x*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (128*x*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[3, x]*(-54 + 347*x + 56*x^2 + 406*x^3 - 2592*x*zeta[2]))/
            (27*(-1 + x)) - (4*H[2, 1, x]*(-37 + 289*x + 4*x^2 - 
              72*x*zeta[2]))/(9*(-1 + x)) - (4*H[0, 0, 0, x]*
             (-75 + 1490*x - 242*x^2 + 8*x^3 + 216*x*zeta[2]))/
            (27*(-1 + x)) + (2*H[2, 0, x]*(156 - 2126*x + 384*x^2 + 405*x^3 + 
              216*x*zeta[2]))/(27*(-1 + x)) - 
           (2*H[1, 2, x]*(27 - 408*x + 1339*x^2 - 66*x^3 + 132*x^4 - 
              1200*x^2*zeta[2]))/(9*(-1 + x)*x) + 
           (2*H[1, 1, 0, x]*(30 - 90*x - 1183*x^2 + 36*x^3 + 135*x^4 - 
              240*x^2*zeta[2]))/(9*(-1 + x)*x) + (4*(1 + x)*H[-1, 0, x]*
             (-34 + 171*x + 38*x^2 + 111*zeta[2] + 888*x*zeta[2] + 
              111*x^2*zeta[2]))/(27*x) + (8*H[-2, 0, x]*(3 - 87*x + 126*x^2 + 
              74*x^3 + x^4 + 468*x^2*zeta[2]))/(27*(-1 + x)*x) - 
           (4*H[1, 0, 0, x]*(6 - 120*x - 2377*x^2 - 147*x^3 + 6*x^4 + 
              684*x^2*zeta[2]))/(27*(-1 + x)*x) - 
           (2*H[0, 0, x]*(-28 + 3582*x - 39*x^2 + 76*x^3 - 984*x*zeta[2] + 
              900*x^2*zeta[2] + 180*x^3*zeta[2] + 3168*x*zeta[3]))/
            (27*(-1 + x)) + (2*H[1, 0, x]*(-3177*x + 9101*x^2 - 1404*x^3 + 
              1134*zeta[2] + 5184*x*zeta[2] - 17064*x^2*zeta[2] + 
              7236*x^3*zeta[2] + 702*x^4*zeta[2] - 8424*x^2*zeta[3]))/
            (81*(-1 + x)*x) - (2*(1 + x)*H[-1, x]*(5*zeta[2] + 
              106*x*zeta[2] + 5*x^2*zeta[2] - 82*zeta[3] - 656*x*zeta[3] - 
              82*x^2*zeta[3]))/(9*x) + (4*H[1, 1, x]*(-33*x + 142*x^2 - 
              109*x^3 + 5*zeta[2] + 40*x*zeta[2] + 34*x^2*zeta[2] + 
              76*x^3*zeta[2] + 5*x^4*zeta[2] + 144*x^2*zeta[3]))/
            (9*(-1 + x)*x) + (4*H[-2, x]*(-4*zeta[2] - 32*x*zeta[2] - 
              207*x^2*zeta[2] + 216*x^3*zeta[2] + 27*x^4*zeta[2] + 
              232*x^2*zeta[3]))/(3*(-1 + x)*x) - 
           (2*H[2, x]*(969*x - 7481*x^2 + 570*x^3 + 288*zeta[2] + 
              2304*x*zeta[2] - 5796*x^2*zeta[2] + 1080*x^3*zeta[2] + 
              216*x^4*zeta[2] + 20088*x^2*zeta[3]))/(81*(-1 + x)*x) + 
           Lp^2*((352*x*H[2, x])/(3*(-1 + x)) + (32*x*H[3, x])/(-1 + x) + 
             (176*x*H[0, 0, x])/(3*(-1 + x)) + (352*x*H[1, 0, x])/
              (3*(-1 + x)) + (32*x*H[0, 0, 0, x])/(-1 + x) + 
             (32*x*H[1, 0, 0, x])/(-1 + x) - (8*H[1, x]*(-277 + 9*x + 
                72*zeta[2]))/9 - (4*x*H[0, x]*(-187 + 18*x + 144*zeta[2]))/
              (9*(-1 + x)) + LQ*((-88*x*H[0, x])/(3*(-1 + x)) - 
               (16*x*H[0, 0, x])/(-1 + x) + (4*(-277 + 9*x + 72*zeta[2]))/
                9) + (4*(11 - 22*x + 11*x^2 - 48*x*zeta[3]))/(3*(-1 + x))) + 
           (H[0, x]*(528 - 12901*x + 4998*x^2 - 312*zeta[2] + 
              4616*x*zeta[2] + 248*x^2*zeta[2] + 838*x^3*zeta[2] - 
              2076*x*zeta[3] - 1680*x^2*zeta[3] - 156*x^3*zeta[3] - 
              12024*x*zeta[4]))/(27*(-1 + x)) + 
           (2*H[1, x]*(656*x - 2560*x^2 + 1904*x^3 + 257*zeta[2] - 
              1934*x*zeta[2] + 1491*x^2*zeta[2] - 368*x^3*zeta[2] + 
              410*x^4*zeta[2] + 30*zeta[3] + 2832*x*zeta[3] - 
              8040*x^2*zeta[3] + 1752*x^3*zeta[3] + 246*x^4*zeta[3] - 
              3996*x^2*zeta[4]))/(27*(-1 + x)*x) + 
           Lp*((8*x*(-53 + 64*x + 8*x^2)*H[3, x])/(3*(-1 + x)) + 
             (48*x*H[4, x])/(-1 + x) - (32*x*H[-3, 0, x])/(-1 + x) + 
             (16*x*(-27 + 40*x + 5*x^2)*H[-2, 0, x])/(3*(-1 + x)) - 
             (128*x*H[-2, 2, x])/(-1 + x) - (4*(1 + x)*(1 - 12*x + x^2)*H[-1, 
                0, x])/(3*x) - (64*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/
              (3*x) - 16*H[1, 1, x] - (352*x*H[1, 2, x])/(3*(-1 + x)) - 
             (224*x*H[1, 3, x])/(-1 + x) - (176*x*H[2, 1, x])/(3*(-1 + x)) + 
             (64*x*H[2, 2, x])/(-1 + x) + (64*x*H[3, 0, x])/(-1 + x) - 
             (448*x*H[-2, -1, 0, x])/(-1 + x) + (160*x*H[-2, 0, 0, x])/
              (-1 + x) - (80*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
             (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
             (8*x*(3 + 8*x + x^2)*H[0, 0, 0, x])/(3*(-1 + x)) - 
             (512*x*H[1, -2, 0, x])/(-1 + x) + (1256*x*H[1, 0, 0, x])/
              (3*(-1 + x)) - (352*x*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (96*x*H[1, 1, 2, x])/(-1 + x) + (96*x*H[1, 2, 0, x])/(-1 + x) + 
             (64*x*H[1, 2, 1, x])/(-1 + x) + (192*x*H[2, 0, 0, x])/(-1 + x) + 
             (64*x*H[2, 1, 0, x])/(-1 + x) + (176*x*H[0, 0, 0, 0, x])/
              (-1 + x) + (368*x*H[1, 0, 0, 0, x])/(-1 + x) + 
             (288*x*H[1, 1, 0, 0, x])/(-1 + x) + (96*x*H[1, 1, 1, 0, x])/
              (-1 + x) - (96*x*H[-2, x]*zeta[2])/(-1 + x) + 
             (8*(1 + x)*(1 + 8*x + x^2)*H[-1, x]*zeta[2])/x - 
             (8*x*H[1, 0, x]*(-353 + 9*x + 72*zeta[2]))/(9*(-1 + x)) + 
             (4*H[0, 0, x]*(6 - 172*x - 18*x^2 + 3*x^3 - 324*x*zeta[2]))/
              (9*(-1 + x)) + (8*H[2, x]*(-33 + 362*x + 15*x^2 - 
                108*x*zeta[2]))/(9*(-1 + x)) - (2*H[0, x]*(54 + 3109*x - 
                1836*x^2 - 3348*x*zeta[2] + 2016*x^2*zeta[2] + 252*x^3*
                 zeta[2] + 4104*x*zeta[3]))/(27*(-1 + x)) - 
             (4*H[1, x]*(1103*x - 491*x^2 - 612*x^3 + 72*zeta[2] + 
                576*x*zeta[2] - 1296*x^2*zeta[2] + 576*x^3*zeta[2] + 
                72*x^4*zeta[2] - 1512*x*zeta[3] + 5616*x^2*zeta[3]))/
              (27*(-1 + x)*x) + LQ*((-304*x*H[0, x])/(9*(-1 + x)) + 4*
                H[1, x] - (44*x*H[0, 0, x])/(3*(-1 + x)) - (16*x*H[1, 2, x])/
                (-1 + x) - (16*x*H[2, 0, x])/(-1 + x) - (8*x*H[0, 0, 0, x])/
                (-1 + x) - (16*x*H[1, 1, 0, x])/(-1 + x) + (4*(871 - 934*x + 
                  63*x^2 - 756*zeta[3] + 432*x*zeta[3]))/(27*(-1 + x))) - 
             (4*(-251 + 502*x - 251*x^2 - 60*zeta[2] + 57*x*zeta[2] + 
                3*x^3*zeta[2] + 756*x*zeta[3] + 96*x^2*zeta[3] + 
                12*x^3*zeta[3] + 639*x*zeta[4]))/(9*(-1 + x))) + 
           (12364 - 24728*x + 12364*x^2 + 528*zeta[2] - 5718*x*zeta[2] + 
             1890*x^2*zeta[2] + 456*x^3*zeta[2] - 648*zeta[3] - 
             46410*x*zeta[3] + 8724*x^2*zeta[3] - 7032*x^3*zeta[3] + 
             57024*x*zeta[2]*zeta[3] - 33084*x*zeta[4] - 6156*x^2*zeta[4] + 
             405*x^3*zeta[4] - 132624*x*zeta[5])/(81*(-1 + x)))))
 
tBeam["qqb"] = as^2*(CF^2*((-32*x*H[-2, 0, x])/(1 + x) + 
         (16*x*H[2, 0, x])/(1 + x) + (32*x*H[-1, -1, 0, x])/(1 + x) - 
         (16*x*H[-1, 0, 0, x])/(1 + x) + (8*x*H[0, 0, 0, x])/(1 + x) + 
         (16*x*H[-1, x]*zeta[2])/(1 + x) + Lp*((-32*x*H[-1, 0, x])/(1 + x) + 
           (16*x*H[0, 0, x])/(1 + x) - (4*(-1 + x^2 + 4*x*zeta[2]))/
            (1 + x)) - (2*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
       CA*CF*((16*x*H[-2, 0, x])/(1 + x) - (8*x*H[2, 0, x])/(1 + x) - 
         (16*x*H[-1, -1, 0, x])/(1 + x) + (8*x*H[-1, 0, 0, x])/(1 + x) - 
         (4*x*H[0, 0, 0, x])/(1 + x) - (8*x*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((16*x*H[-1, 0, x])/(1 + x) - (8*x*H[0, 0, x])/(1 + x) + 
           (2*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) + (-1 + x^2 + 4*x*zeta[3])/
          (1 + x))) + as^3*(CF^2*Nf*TF*((-256*(-1 + x)*H[1, x])/27 + 
         (640*x*H[3, x])/(27*(1 + x)) + (320*x*H[4, x])/(9*(1 + x)) + 
         (1280*x*H[-3, 0, x])/(9*(1 + x)) + (4480*x*H[-2, 0, x])/
          (27*(1 + x)) - (896*x*H[-2, 2, x])/(9*(1 + x)) - 
         (1280*x*H[-1, 2, x])/(27*(1 + x)) - (512*x*H[-1, 3, x])/
          (9*(1 + x)) + (32*(-1 + x)*H[1, 1, x])/9 - (640*x*H[2, 0, x])/
          (9*(1 + x)) + (128*x*H[2, 2, x])/(3*(1 + x)) - 
         (64*x*H[3, 0, x])/(1 + x) - (128*x*H[3, 1, x])/(9*(1 + x)) - 
         (1280*x*H[-2, -1, 0, x])/(9*(1 + x)) + (1088*x*H[-2, 0, 0, x])/
          (9*(1 + x)) - (1280*x*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (1280*x*H[-1, -1, 0, x])/(9*(1 + x)) + (256*x*H[-1, -1, 2, x])/
          (3*(1 + x)) + (2560*x*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (128*x*H[-1, 2, 0, x])/(3*(1 + x)) + (256*x*H[-1, 2, 1, x])/
          (9*(1 + x)) - (1600*x*H[0, 0, 0, x])/(27*(1 + x)) - 
         (64*x*H[2, 0, 0, x])/(1 + x) + (256*x*H[2, 1, 0, x])/(3*(1 + x)) + 
         (1024*x*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (896*x*H[-1, -1, 0, 0, x])/(9*(1 + x)) + (704*x*H[-1, 0, 0, 0, x])/
          (9*(1 + x)) - (512*x*H[0, 0, 0, 0, x])/(9*(1 + x)) + 
         (256*x*H[-2, x]*zeta[2])/(9*(1 + x)) + (128*x*H[2, x]*zeta[2])/
          (3*(1 + x)) - (256*x*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (64*H[-1, 0, x]*(9 + 130*x + 9*x^2 + 36*x*zeta[2]))/(81*(1 + x)) - 
         (32*H[0, 0, x]*(9 + 130*x + 9*x^2 + 72*x*zeta[2]))/(81*(1 + x)) + 
         Lp^2*((128*x*H[-1, 0, x])/(3*(1 + x)) - (64*x*H[0, 0, x])/
            (3*(1 + x)) + (16*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) - 
         (128*x*H[-1, x]*(5*zeta[2] - 3*zeta[3]))/(27*(1 + x)) - 
         (16*H[0, x]*(3 + 6*x + 3*x^2 + 20*x*zeta[2] + 12*x*zeta[3]))/
          (27*(1 + x)) + Lp*((-32*(-1 + x)*H[1, x])/3 + (128*x*H[3, x])/
            (3*(1 + x)) + (128*x*H[-2, 0, x])/(1 + x) + (1280*x*H[-1, 0, x])/
            (9*(1 + x)) - (256*x*H[-1, 2, x])/(3*(1 + x)) - 
           (640*x*H[0, 0, x])/(9*(1 + x)) - (128*x*H[2, 0, x])/(3*(1 + x)) - 
           (256*x*H[-1, -1, 0, x])/(3*(1 + x)) + (256*x*H[-1, 0, 0, x])/
            (3*(1 + x)) - (64*x*H[0, 0, 0, x])/(1 + x) + 
           (128*x*H[-1, x]*zeta[2])/(3*(1 + x)) - (64*x*H[0, x]*zeta[2])/
            (3*(1 + x)) + (32*(-5 + 5*x^2 + 20*x*zeta[2] - 12*x*zeta[3]))/
            (9*(1 + x))) + (16*(-149 + 149*x^2 + 18*zeta[2] + 260*x*zeta[2] + 
            18*x^2*zeta[2] + 216*x*zeta[4]))/(81*(1 + x))) + 
       CF^3*((-8*x*(-225 - 88*x + 11*x^2)*H[4, x])/(9*(1 + x)) + 
         (320*x*H[5, x])/(1 + x) - (384*x*H[-4, 0, x])/(1 + x) - 
         (16*x*(-72 - 40*x + 5*x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (1344*x*H[-3, 2, x])/(1 + x) + (16*(8 - 64*x - 423*x^2 - 192*x^3 + 
            24*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (4384*x*H[-2, 3, x])/
          (3*(1 + x)) + (8*(5 - 40*x - 138*x^2 - 40*x^3 + 5*x^4)*H[-1, 3, x])/
          (3*x*(1 + x)) - (704*x*H[-1, 4, x])/(1 + x) + 
         (16*(-1 + x)*(-17 + 6*x)*H[1, 2, x])/9 + 
         (16*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/x - 
         (112*x*(-18 - 8*x + x^2)*H[2, 2, x])/(9*(1 + x)) + 
         (512*x*H[2, 3, x])/(1 + x) + (8*x*(-144 - 56*x + 7*x^2)*H[3, 0, x])/
          (9*(1 + x)) + (32*x*(-27 - 16*x + 2*x^2)*H[3, 1, x])/(9*(1 + x)) + 
         (1024*x*H[3, 2, x])/(3*(1 + x)) + (512*x*H[4, 0, x])/(3*(1 + x)) - 
         (128*x*H[4, 1, x])/(1 + x) + (512*x*H[-3, -1, 0, x])/(3*(1 + x)) - 
         (3104*x*H[-3, 0, 0, x])/(3*(1 + x)) + (192*x*H[-2, -2, 0, x])/
          (1 + x) + (16*(4 - 32*x - 171*x^2 - 40*x^3 + 5*x^4)*
           H[-2, -1, 0, x])/(9*x*(1 + x)) + (2496*x*H[-2, -1, 2, x])/
          (1 + x) + (8*(4 - 32*x + 108*x^2 - 8*x^3 + x^4)*H[-2, 0, 0, x])/
          (9*x*(1 + x)) + (896*x*H[-2, 2, 1, x])/(3*(1 + x)) + 
         (1792*x*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (32*(1 - 8*x - 27*x^2 - 8*x^3 + x^4)*H[-1, -2, 0, x])/
          (3*x*(1 + x)) + (2496*x*H[-1, -2, 2, x])/(1 + x) - 
         (16*(17 - 136*x - 414*x^2 - 136*x^3 + 17*x^4)*H[-1, -1, 2, x])/
          (9*x*(1 + x)) + (4736*x*H[-1, -1, 3, x])/(3*(1 + x)) - 
         (16*(1 + x)*(1 - 10*x + x^2)*H[-1, 2, 0, x])/(3*x) - 
         (64*(1 - 8*x - 27*x^2 - 8*x^3 + x^4)*H[-1, 2, 1, x])/(9*x*(1 + x)) - 
         (832*x*H[-1, 2, 2, x])/(1 + x) - (1184*x*H[-1, 3, 0, x])/
          (3*(1 + x)) + (1024*x*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (64*(-1 + x)*(1 - 8*x + x^2)*H[1, -2, 0, x])/(9*x) + 
         (16*(-1 + x)*(1 - 21*x + x^2)*H[1, 0, 0, x])/(9*x) - 
         (4*(-1 + x)*(3 + 28*x + 27*x^2)*H[1, 1, 0, x])/(9*x) - 
         (112*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 2, x])/(9*x) + 
         (8*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (128*x*H[2, -2, 0, x])/(3*(1 + x)) - (32*(-9 + x)*x*H[2, 0, 0, x])/
          9 - (8*x*(-207 - 104*x + 13*x^2)*H[2, 1, 0, x])/(9*(1 + x)) - 
         (1216*x*H[2, 1, 2, x])/(3*(1 + x)) - (832*x*H[2, 2, 0, x])/
          (3*(1 + x)) + (1792*x*H[3, 0, 0, x])/(3*(1 + x)) + 
         (128*x*H[3, 1, 0, x])/(1 + x) - (128*x*H[-2, -1, -1, 0, x])/
          (1 + x) + (1632*x*H[-2, -1, 0, 0, x])/(1 + x) - 
         (928*x*H[-2, 0, 0, 0, x])/(1 + x) + (4960*x*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (64*x*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(1 + 3*x)*H[-1, -1, -1, 0, x])/(3*x) - 
         (2816*x*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(-2 - 20*x - 135*x^2 - 8*x^3 + x^4)*H[-1, -1, 0, 0, x])/
          (9*x*(1 + x)) - (320*x*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (512*x*H[-1, -1, 2, 1, x])/(1 + x) + 
         (8*(14 - 4*x + 99*x^2 - 40*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (2432*x*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (2048*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) - (120*x*H[0, 0, 0, 0, x])/
          (1 + x) + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/(9*x) - 
         (32*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
         (104*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(9*x) + 
         (448*x*H[2, 0, 0, 0, x])/(1 + x) + (128*x*H[2, 1, 0, 0, x])/
          (1 + x) - (2048*x*H[2, 1, 1, 0, x])/(3*(1 + x)) - 
         (1664*x*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (3328*x*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (576*x*H[-1, 0, 0, 0, 0, x])/(1 + x) + (192*x*H[0, 0, 0, 0, 0, x])/
          (1 + x) + (4288*x*H[-3, x]*zeta[2])/(3*(1 + x)) - 
         (2560*x*H[-2, -1, x]*zeta[2])/(1 + x) - 
         (2496*x*H[-1, -2, x]*zeta[2])/(1 + x) + 
         (2816*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[2, 1, x]*(1 + 8*x + 7*x^2 - 192*x*zeta[2]))/(9*(1 + x)) + 
         (8*H[3, x]*(9 + 369*x + 103*x^2 + 31*x^3 + 36*x*zeta[2]))/
          (27*(1 + x)) - (8*H[0, 0, 0, x]*(21 + 534*x + 128*x^2 + 2*x^3 + 
            1152*x*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 0, x]*(10 + 27*x + 44*x^2 + 27*x^3 + 1824*x*zeta[2]))/
          (9*(1 + x)) - (8*(-1 + x)*H[1, 1, x]*(-23*x + 3*zeta[2] - 
            24*x*zeta[2] + 3*x^2*zeta[2]))/(9*x) - 
         (8*(-1 + x)*H[1, 0, x]*(17*x + 23*zeta[2] - 184*x*zeta[2] + 
            23*x^2*zeta[2]))/(9*x) + (8*H[-1, 2, x]*(5 - 244*x - 1074*x^2 - 
            244*x^3 + 5*x^4 + 360*x^2*zeta[2]))/(27*x*(1 + x)) + 
         (8*H[-1, 0, 0, x]*(5 - 61*x + 156*x^2 - 61*x^3 + 5*x^4 + 
            2592*x^2*zeta[2]))/(27*x*(1 + x)) + 
         (16*H[-2, 0, x]*(3 + 9*x + 216*x^2 + 70*x^3 + 4*x^4 + 
            3096*x^2*zeta[2]))/(27*x*(1 + x)) - 
         (8*H[-1, -1, 0, x]*(5 + 14*x + 162*x^2 + 158*x^3 + 5*x^4 + 
            6588*x^2*zeta[2]))/(27*x*(1 + x)) + 
         (4*H[0, 0, x]*(20 - 65*x - 9*x^2 - 32*x^3 - 1242*x*zeta[2] - 
            576*x^2*zeta[2] + 72*x^3*zeta[2] - 3168*x*zeta[3]))/
          (27*(1 + x)) - (8*H[-1, 0, x]*(2 + 186*x + 242*x^2 + 150*x^3 - 
            16*x^4 + 75*zeta[2] - 384*x*zeta[2] - 1242*x^2*zeta[2] - 
            456*x^3*zeta[2] + 57*x^4*zeta[2] - 3240*x^2*zeta[3]))/
          (27*x*(1 + x)) + (8*H[-1, -1, x]*(31*zeta[2] - 284*x*zeta[2] - 
            837*x^2*zeta[2] - 272*x^3*zeta[2] + 34*x^4*zeta[2] - 
            2124*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (8*H[-2, x]*(12*zeta[2] - 96*x*zeta[2] - 675*x^2*zeta[2] - 
            344*x^3*zeta[2] + 43*x^4*zeta[2] - 2028*x^2*zeta[3]))/
          (9*x*(1 + x)) + (16*H[2, x]*(-22*x - 59*x^2 - 37*x^3 - 12*zeta[2] + 
            96*x*zeta[2] + 27*x^2*zeta[2] - 48*x^3*zeta[2] + 6*x^4*zeta[2] - 
            1692*x^2*zeta[3]))/(27*x*(1 + x)) - 
         (8*(-1 + x)*H[1, x]*(317*x + 2*zeta[2] - 7*x*zeta[2] + 
            38*x^2*zeta[2] + 69*zeta[3] - 552*x*zeta[3] + 69*x^2*zeta[3]))/
          (27*x) + Lp^2*(-16*(-1 + x)*H[1, x] + (64*x*H[3, x])/(1 + x) - 
           (128*x*H[-2, 0, x])/(1 + x) - (128*x*H[-1, 2, x])/(1 + x) + 
           (256*x*H[-1, -1, 0, x])/(1 + x) - (192*x*H[-1, 0, 0, x])/(1 + x) + 
           (64*x*H[0, 0, 0, x])/(1 + x) + (256*x*H[-1, x]*zeta[2])/(1 + x) - 
           (16*x*H[0, x]*(1 + x + 8*zeta[2]))/(1 + x) + 
           LQ*((64*x*H[-1, 0, x])/(1 + x) - (32*x*H[0, 0, x])/(1 + x) + 
             (8*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) - (224*x*zeta[3])/
            (1 + x)) - (4*H[0, x]*(4 + 489*x + 431*x^2 - 12*zeta[2] + 
            609*x*zeta[2] + 298*x^2*zeta[2] + 55*x^3*zeta[2] + 
            918*x*zeta[3] + 528*x^2*zeta[3] - 66*x^3*zeta[3] + 
            5580*x*zeta[4]))/(27*(1 + x)) - 
         (4*H[-1, x]*(5*zeta[2] - 158*x*zeta[2] - 662*x^2*zeta[2] - 
            110*x^3*zeta[2] + 5*x^4*zeta[2] + 40*zeta[3] - 392*x*zeta[3] - 
            1098*x^2*zeta[3] - 368*x^3*zeta[3] + 46*x^4*zeta[3] - 
            1488*x^2*zeta[4]))/(9*x*(1 + x)) + 
         Lp*((-32*x*(-27 - 16*x + 2*x^2)*H[3, x])/(3*(1 + x)) + 
           (416*x*H[4, x])/(1 + x) - (320*x*H[-3, 0, x])/(1 + x) - 
           (32*x*(-18 - 8*x + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
           (1024*x*H[-2, 2, x])/(1 + x) + (64*(1 - 8*x - 27*x^2 - 8*x^3 + 
              x^4)*H[-1, 2, x])/(3*x*(1 + x)) - (1088*x*H[-1, 3, x])/
            (1 + x) - 16*(-1 + x)*H[1, 0, x] + (64*x*H[2, 2, x])/(1 + x) + 
           (128*x*H[3, 0, x])/(1 + x) + (512*x*H[-2, -1, 0, x])/(1 + x) - 
           (1024*x*H[-2, 0, 0, x])/(1 + x) + (512*x*H[-1, -2, 0, x])/
            (1 + x) + (32*(1 + x)*(1 - 10*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
           (1664*x*H[-1, -1, 2, x])/(1 + x) + (16*(1 - 8*x - 8*x^3 + x^4)*
             H[-1, 0, 0, x])/(3*x*(1 + x)) - (192*x*H[-1, 2, 0, x])/(1 + x) - 
           (16*x*(18 - 8*x + x^2)*H[0, 0, 0, x])/(3*(1 + x)) + 
           (64*x*H[2, 0, 0, x])/(1 + x) + (64*x*H[2, 1, 0, x])/(1 + x) - 
           (384*x*H[-1, -1, -1, 0, x])/(1 + x) + (1536*x*H[-1, -1, 0, 0, x])/
            (1 + x) - (800*x*H[-1, 0, 0, 0, x])/(1 + x) + 
           (224*x*H[0, 0, 0, 0, x])/(1 + x) + (1280*x*H[-2, x]*zeta[2])/
            (1 + x) - (1856*x*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[2, x]*(1 + 8*x + 7*x^2 - 36*x*zeta[2]))/(3*(1 + x)) - 
           (8*H[0, 0, x]*(2 + 19*x + 18*x^2 + x^3 + 180*x*zeta[2]))/
            (3*(1 + x)) + (16*(-1 + x)*H[1, x]*(-13*x + 2*zeta[2] - 
              16*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
           (8*H[-1, 0, x]*(1 - 2*x^2 + x^4 + 528*x^2*zeta[2]))/
            (3*x*(1 + x)) + (8*H[0, x]*(1 - 33*x - 16*x^2 - 108*x*zeta[2] - 
              80*x^2*zeta[2] + 10*x^3*zeta[2] - 180*x*zeta[3]))/(3*(1 + x)) - 
           (16*H[-1, x]*(zeta[2] - 8*x*zeta[2] - 30*x^2*zeta[2] - 
              8*x^3*zeta[2] + x^4*zeta[2] - 88*x^2*zeta[3]))/(x*(1 + x)) + 
           LQ*((64*x*H[-2, 0, x])/(1 + x) - (32*x*H[2, 0, x])/(1 + x) - 
             (64*x*H[-1, -1, 0, x])/(1 + x) + (32*x*H[-1, 0, 0, x])/(1 + x) - 
             (16*x*H[0, 0, 0, x])/(1 + x) - (32*x*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
           (8*(-13 + 13*x^2 + 4*zeta[2] + 15*x*zeta[2] + 12*x^2*zeta[2] + 
              x^3*zeta[2] - 126*x*zeta[3] - 64*x^2*zeta[3] + 8*x^3*zeta[3] + 
              72*x*zeta[4]))/(3*(1 + x))) + 
         (2*(-628 + 628*x^2 + 166*zeta[2] - 48*x*zeta[2] - 366*x^2*zeta[2] + 
            64*x^3*zeta[2] - 180*zeta[3] - 3336*x*zeta[3] - 928*x^2*zeta[3] + 
            500*x^3*zeta[3] + 4320*x*zeta[2]*zeta[3] - 2241*x*zeta[4] + 
            840*x^2*zeta[4] - 105*x^3*zeta[4] - 19584*x*zeta[5]))/
          (27*(1 + x))) + CA^2*CF*((-4*x*(-191 - 72*x + 9*x^2)*H[4, x])/
          (9*(1 + x)) + (64*x*H[5, x])/(1 + x) - (160*x*H[-4, 0, x])/
          (3*(1 + x)) - (8*x*(-283 - 79*x + 11*x^2)*H[-3, 0, x])/
          (9*(1 + x)) - (384*x*H[-3, 2, x])/(1 + x) + 
         (16*(3 - 24*x - 185*x^2 - 72*x^3 + 9*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (1168*x*H[-2, 3, x])/(3*(1 + x)) + 
         (44*(1 - 8*x - 34*x^2 - 8*x^3 + x^4)*H[-1, 3, x])/(9*x*(1 + x)) - 
         (192*x*H[-1, 4, x])/(1 + x) + (2*(-1 + x)*(-59 + 15*x)*H[1, 2, x])/
          9 + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/(9*x) - 
         (44*x*(-21 - 8*x + x^2)*H[2, 2, x])/(9*(1 + x)) + 
         (352*x*H[2, 3, x])/(3*(1 + x)) - (88*x*H[3, 0, x])/(1 + x) + 
         (8*x*(-49 - 24*x + 3*x^2)*H[3, 1, x])/(9*(1 + x)) + 
         (256*x*H[3, 2, x])/(3*(1 + x)) + (32*x*H[4, 0, x])/(1 + x) - 
         (64*x*H[4, 1, x])/(3*(1 + x)) - (416*x*H[-3, -1, 0, x])/
          (3*(1 + x)) - (400*x*H[-3, 0, 0, x])/(3*(1 + x)) - 
         (160*x*H[-2, -2, 0, x])/(3*(1 + x)) + 
         (8*(6 - 48*x - 337*x^2 - 31*x^3 + 5*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (800*x*H[-2, -1, 2, x])/(1 + x) - 
         (4*x*(-401 - 13*x + 5*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (128*x*H[-2, 2, 0, x])/(3*(1 + x)) + (256*x*H[-2, 2, 1, x])/
          (3*(1 + x)) + (320*x*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(4 - 32*x - 256*x^2 - 23*x^3 + 4*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (800*x*H[-1, -2, 2, x])/(1 + x) - 
         (32*(1 - 8*x - 29*x^2 - 8*x^3 + x^4)*H[-1, -1, 2, x])/
          (3*x*(1 + x)) + (448*x*H[-1, -1, 3, x])/(1 + x) - 
         (8*(1 - 8*x - 57*x^2 - 8*x^3 + x^4)*H[-1, 2, 0, x])/(9*x*(1 + x)) - 
         (8*(3 - 24*x - 98*x^2 - 24*x^3 + 3*x^4)*H[-1, 2, 1, x])/
          (9*x*(1 + x)) - (928*x*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (496*x*H[-1, 3, 0, x])/(3*(1 + x)) + (256*x*H[-1, 3, 1, x])/
          (3*(1 + x)) - (8*(-1 + x)*(1 - 8*x + x^2)*H[1, -2, 0, x])/(9*x) - 
         (8*(-1 + x)*(1 + 15*x + x^2)*H[1, 0, 0, x])/(9*x) - 
         (2*(-1 + x)*(-3 + 13*x + 12*x^2)*H[1, 1, 0, x])/(9*x) - 
         (44*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 2, x])/(9*x) - 
         (8*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (256*x*H[2, -2, 0, x])/(3*(1 + x)) - (4*x*(81 - 40*x + 5*x^2)*
           H[2, 0, 0, x])/(9*(1 + x)) - (40*x*(-30 - 8*x + x^2)*
           H[2, 1, 0, x])/(9*(1 + x)) - (416*x*H[2, 1, 2, x])/(3*(1 + x)) - 
         (416*x*H[2, 2, 0, x])/(3*(1 + x)) + (256*x*H[3, 0, 0, x])/
          (3*(1 + x)) + (128*x*H[3, 1, 0, x])/(3*(1 + x)) + 
         (976*x*H[-2, -1, 0, 0, x])/(3*(1 + x)) - (464*x*H[-2, 0, 0, 0, x])/
          (3*(1 + x)) + (128*x*H[-1, -2, -1, 0, x])/(1 + x) + 
         (304*x*H[-1, -2, 0, 0, x])/(1 + x) + (96*x*H[-1, -1, -2, 0, x])/
          (1 + x) + (8*(-2 - 20*x + 140*x^2 - 17*x^3 + x^4)*
           H[-1, -1, -1, 0, x])/(9*x*(1 + x)) - (896*x*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(2 - 52*x - 380*x^2 - 13*x^3 + 5*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - (224*x*H[-1, -1, 2, 0, x])/
          (3*(1 + x)) - (512*x*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (4*(12 + 12*x + 251*x^2 - 24*x^3 + 3*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (544*x*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (896*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) - (812*x*H[0, 0, 0, 0, x])/
          (9*(1 + x)) + (4*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/(3*x) - 
         (20*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
         (40*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(9*x) + 
         (352*x*H[2, 0, 0, 0, x])/(3*(1 + x)) - (32*x*H[2, 1, 0, 0, x])/
          (3*(1 + x)) - (640*x*H[2, 1, 1, 0, x])/(3*(1 + x)) - 
         (320*x*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (608*x*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (256*x*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (32*x*H[0, 0, 0, 0, 0, x])/(1 + x) + (944*x*H[-3, x]*zeta[2])/
          (3*(1 + x)) - (800*x*H[-2, -1, x]*zeta[2])/(1 + x) - 
         (736*x*H[-1, -2, x]*zeta[2])/(1 + x) + 
         (896*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (2*x*H[2, 0, x]*(561 + 37*x + 12*x^2 + 960*zeta[2]))/(9*(1 + x)) + 
         (8*H[2, 1, x]*(1 + 2*x + x^2 - 36*x*zeta[2]))/(3*(1 + x)) - 
         (32*H[-1, 2, x]*(18 + 112*x + 18*x^2 + 9*x*zeta[2]))/(27*(1 + x)) - 
         (4*H[0, 0, 0, x]*(27 + 958*x + 129*x^2 + 3*x^3 + 504*x*zeta[2]))/
          (27*(1 + x)) - (8*H[-1, -1, 0, x]*(7 + 306*x + 31*x^2 + 
            570*x*zeta[2]))/(9*(1 + x)) + (2*H[3, x]*(18 + 656*x + 75*x^2 + 
            45*x^3 + 576*x*zeta[2]))/(27*(1 + x)) + 
         (4*H[-1, 0, 0, x]*(3 + 1114*x + 3*x^2 + 1224*x*zeta[2]))/
          (27*(1 + x)) - (4*H[-2, 0, x]*(6 + 18*x - 2053*x^2 - 150*x^3 + 
            3*x^4 - 3384*x^2*zeta[2]))/(27*x*(1 + x)) - 
         (4*(-1 + x)*H[1, 1, x]*(-17*x + 2*zeta[2] - 16*x*zeta[2] + 
            2*x^2*zeta[2]))/(9*x) - (2*(-1 + x)*H[1, 0, x]*
           (21*x + 34*zeta[2] - 272*x*zeta[2] + 34*x^2*zeta[2]))/(9*x) + 
         Lp^2*((176*x*H[-1, 0, x])/(3*(1 + x)) - (88*x*H[0, 0, x])/
            (3*(1 + x)) + (22*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) + 
         (2*H[0, 0, x]*(-72 - 3295*x + 267*x^2 - 66*x^3 - 2556*x*zeta[2] - 
            1134*x^2*zeta[2] + 162*x^3*zeta[2] - 2592*x*zeta[3]))/
          (81*(1 + x)) - (4*H[-1, 0, x]*(48 + 489*x - 2755*x^2 + 327*x^3 - 
            33*x^4 + 180*zeta[2] - 792*x*zeta[2] - 2736*x^2*zeta[2] - 
            927*x^3*zeta[2] + 126*x^4*zeta[2] - 2376*x^2*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-1, -1, x]*(22*zeta[2] - 212*x*zeta[2] - 
            556*x^2*zeta[2] - 209*x^3*zeta[2] + 25*x^4*zeta[2] - 
            1356*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (4*H[-2, x]*(6*zeta[2] - 48*x*zeta[2] - 403*x^2*zeta[2] - 
            257*x^3*zeta[2] + 31*x^4*zeta[2] - 1272*x^2*zeta[3]))/
          (9*x*(1 + x)) + (2*H[2, x]*(-30*x - 69*x^2 - 39*x^3 - 12*zeta[2] + 
            96*x*zeta[2] + 192*x^2*zeta[2] - 64*x^3*zeta[2] + 8*x^4*zeta[2] - 
            1056*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (2*(-1 + x)*H[1, x]*(389*x - 9*zeta[2] - 93*x*zeta[2] + 
            36*x^2*zeta[2] + 96*zeta[3] - 768*x*zeta[3] + 96*x^2*zeta[3]))/
          (27*x) - (2*H[0, x]*(31 + 278*x + 193*x^2 - 18*zeta[2] + 
            127*x*zeta[2] + 45*x^2*zeta[2] + 42*x^3*zeta[2] + 348*x*zeta[3] + 
            342*x^2*zeta[3] - 36*x^3*zeta[3] + 1926*x*zeta[4]))/
          (27*(1 + x)) - (4*H[-1, x]*(-123*x*zeta[2] + 22*x^2*zeta[2] - 
            51*x^3*zeta[2] + 39*zeta[3] - 420*x*zeta[3] - 969*x^2*zeta[3] - 
            411*x^3*zeta[3] + 48*x^4*zeta[3] - 1224*x^2*zeta[4]))/
          (27*x*(1 + x)) + Lp*((-8*x*(-49 - 24*x + 3*x^2)*H[3, x])/
            (3*(1 + x)) + (64*x*H[4, x])/(1 + x) - (32*x*H[-3, 0, x])/
            (1 + x) - (8*x*(-31 - 8*x + x^2)*H[-2, 0, x])/(1 + x) - 
           (256*x*H[-2, 2, x])/(1 + x) + (8*(3 - 24*x - 98*x^2 - 24*x^3 + 
              3*x^4)*H[-1, 2, x])/(3*x*(1 + x)) - (256*x*H[-1, 3, x])/
            (1 + x) - (176*x*H[2, 0, x])/(3*(1 + x)) - (128*x*H[-2, 0, 0, x])/
            (1 + x) + (8*(3 - 24*x - 98*x^2 - 24*x^3 + 3*x^4)*
             H[-1, -1, 0, x])/(3*x*(1 + x)) + (512*x*H[-1, -1, 2, x])/
            (1 + x) + (352*x*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (112*x*H[0, 0, 0, x])/(1 + x) + (256*x*H[-1, -1, 0, 0, x])/
            (1 + x) - (96*x*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*x*H[0, 0, 0, 0, x])/(1 + x) + (4*x*H[0, 0, x]*
             (-277 - 6*x + 3*x^2 - 216*zeta[2]))/(9*(1 + x)) + 
           (256*x*H[-2, x]*zeta[2])/(1 + x) - (512*x*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[2, x]*(1 + 2*x + x^2 - 8*x*zeta[2]))/(1 + x) - 
           (4*H[-1, 0, x]*(3 + 12*x - 518*x^2 + 12*x^3 + 3*x^4 - 
              792*x^2*zeta[2]))/(9*x*(1 + x)) + (4*(-1 + x)*H[1, x]*
             (-17*x + 3*zeta[2] - 24*x*zeta[2] + 3*x^2*zeta[2]))/(3*x) + 
           (4*H[0, x]*(1 - 22*x - 5*x^2 - 58*x*zeta[2] - 48*x^2*zeta[2] + 
              6*x^3*zeta[2] - 96*x*zeta[3]))/(3*(1 + x)) - 
           (4*H[-1, x]*(3*zeta[2] - 24*x*zeta[2] - 98*x^2*zeta[2] - 
              24*x^3*zeta[2] + 3*x^4*zeta[2] - 288*x^2*zeta[3]))/
            (3*x*(1 + x)) - (4*(106 - 106*x^2 - 18*zeta[2] - 295*x*zeta[2] - 
              6*x^2*zeta[2] + 3*x^3*zeta[2] + 213*x*zeta[3] + 
              72*x^2*zeta[3] - 9*x^3*zeta[3] + 180*x*zeta[4]))/(9*(1 + x))) + 
         (-4646 + 4646*x^2 + 774*zeta[2] + 6590*x*zeta[2] - 
           1164*x^2*zeta[2] + 132*x^3*zeta[2] + 1080*zeta[3] - 
           3222*x*zeta[3] - 2898*x^2*zeta[3] + 756*x^3*zeta[3] - 
           5616*x*zeta[2]*zeta[3] - 4806*x*zeta[4] - 72*x^2*zeta[4] + 
           9*x^3*zeta[4] - 8856*x*zeta[5])/(81*(1 + x))) + 
       CA*(CF*Nf*TF*((128*(-1 + x)*H[1, x])/27 - (320*x*H[3, x])/
            (27*(1 + x)) - (160*x*H[4, x])/(9*(1 + x)) - (640*x*H[-3, 0, x])/
            (9*(1 + x)) - (2240*x*H[-2, 0, x])/(27*(1 + x)) + 
           (448*x*H[-2, 2, x])/(9*(1 + x)) + (640*x*H[-1, 2, x])/
            (27*(1 + x)) + (256*x*H[-1, 3, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[1, 1, x])/9 + (320*x*H[2, 0, x])/(9*(1 + x)) - 
           (64*x*H[2, 2, x])/(3*(1 + x)) + (32*x*H[3, 0, x])/(1 + x) + 
           (64*x*H[3, 1, x])/(9*(1 + x)) + (640*x*H[-2, -1, 0, x])/
            (9*(1 + x)) - (544*x*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (640*x*H[-1, -2, 0, x])/(9*(1 + x)) + (640*x*H[-1, -1, 0, x])/
            (9*(1 + x)) - (128*x*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (1280*x*H[-1, 0, 0, x])/(27*(1 + x)) - (64*x*H[-1, 2, 0, x])/
            (3*(1 + x)) - (128*x*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (800*x*H[0, 0, 0, x])/(27*(1 + x)) + (32*x*H[2, 0, 0, x])/
            (1 + x) - (128*x*H[2, 1, 0, x])/(3*(1 + x)) - 
           (512*x*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (448*x*H[-1, -1, 0, 0, x])/(9*(1 + x)) - (352*x*H[-1, 0, 0, 0, x])/
            (9*(1 + x)) + (256*x*H[0, 0, 0, 0, x])/(9*(1 + x)) - 
           (128*x*H[-2, x]*zeta[2])/(9*(1 + x)) - (64*x*H[2, x]*zeta[2])/
            (3*(1 + x)) + (128*x*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
           (32*H[-1, 0, x]*(9 + 130*x + 9*x^2 + 36*x*zeta[2]))/(81*(1 + x)) + 
           (16*H[0, 0, x]*(9 + 130*x + 9*x^2 + 72*x*zeta[2]))/(81*(1 + x)) + 
           Lp^2*((-64*x*H[-1, 0, x])/(3*(1 + x)) + (32*x*H[0, 0, x])/
              (3*(1 + x)) - (8*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) + 
           (64*x*H[-1, x]*(5*zeta[2] - 3*zeta[3]))/(27*(1 + x)) + 
           (8*H[0, x]*(3 + 6*x + 3*x^2 + 20*x*zeta[2] + 12*x*zeta[3]))/
            (27*(1 + x)) + Lp*((16*(-1 + x)*H[1, x])/3 - (64*x*H[3, x])/
              (3*(1 + x)) - (64*x*H[-2, 0, x])/(1 + x) - (640*x*H[-1, 0, x])/
              (9*(1 + x)) + (128*x*H[-1, 2, x])/(3*(1 + x)) + 
             (320*x*H[0, 0, x])/(9*(1 + x)) + (64*x*H[2, 0, x])/(3*(1 + x)) + 
             (128*x*H[-1, -1, 0, x])/(3*(1 + x)) - (128*x*H[-1, 0, 0, x])/
              (3*(1 + x)) + (32*x*H[0, 0, 0, x])/(1 + x) - 
             (64*x*H[-1, x]*zeta[2])/(3*(1 + x)) + (32*x*H[0, x]*zeta[2])/
              (3*(1 + x)) - (16*(-5 + 5*x^2 + 20*x*zeta[2] - 12*x*zeta[3]))/
              (9*(1 + x))) - (8*(-149 + 149*x^2 + 18*zeta[2] + 
              260*x*zeta[2] + 18*x^2*zeta[2] + 216*x*zeta[4]))/
            (81*(1 + x))) + CF^2*((4*x*(-607 - 232*x + 29*x^2)*H[4, x])/
            (9*(1 + x)) - (288*x*H[5, x])/(1 + x) + (896*x*H[-4, 0, x])/
            (3*(1 + x)) + (8*x*(-782 - 278*x + 37*x^2)*H[-3, 0, x])/
            (9*(1 + x)) + (1440*x*H[-3, 2, x])/(1 + x) - 
           (8*(20 - 160*x - 1163*x^2 - 480*x^3 + 60*x^4)*H[-2, 2, x])/
            (9*x*(1 + x)) + (4528*x*H[-2, 3, x])/(3*(1 + x)) - 
           (4*(37 - 296*x - 1162*x^2 - 296*x^3 + 37*x^4)*H[-1, 3, x])/
            (9*x*(1 + x)) + (736*x*H[-1, 4, x])/(1 + x) - 
           (4*(-1 + x)*(-31 + 9*x)*H[1, 2, x])/3 - 
           (184*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/(9*x) + 
           (8*x*(-119 - 48*x + 6*x^2)*H[2, 2, x])/(3*(1 + x)) - 
           (1472*x*H[2, 3, x])/(3*(1 + x)) - (4*x*(-540 - 56*x + 7*x^2)*
             H[3, 0, x])/(9*(1 + x)) - (16*x*(-76 - 40*x + 5*x^2)*H[3, 1, x])/
            (9*(1 + x)) - (1024*x*H[3, 2, x])/(3*(1 + x)) - 
           (448*x*H[4, 0, x])/(3*(1 + x)) + (320*x*H[4, 1, x])/(3*(1 + x)) + 
           (192*x*H[-3, -1, 0, x])/(1 + x) + (784*x*H[-3, 0, 0, x])/(1 + x) + 
           (32*x*H[-2, -2, 0, x])/(3*(1 + x)) - 
           (8*(16 - 128*x - 845*x^2 - 102*x^3 + 15*x^4)*H[-2, -1, 0, x])/
            (9*x*(1 + x)) - (2848*x*H[-2, -1, 2, x])/(1 + x) + 
           (4*(-4 + 32*x - 910*x^2 - 18*x^3 + 9*x^4)*H[-2, 0, 0, x])/
            (9*x*(1 + x)) - (256*x*H[-2, 2, 0, x])/(3*(1 + x)) - 
           (320*x*H[-2, 2, 1, x])/(1 + x) - (512*x*H[-1, -3, 0, x])/(1 + x) - 
           (16*(7 - 56*x - 337*x^2 - 47*x^3 + 7*x^4)*H[-1, -2, 0, x])/
            (9*x*(1 + x)) - (2848*x*H[-1, -2, 2, x])/(1 + x) + 
           (8*(41 - 328*x - 1110*x^2 - 328*x^3 + 41*x^4)*H[-1, -1, 2, x])/
            (9*x*(1 + x)) - (5056*x*H[-1, -1, 3, x])/(3*(1 + x)) + 
           (8*(5 - 40*x - 168*x^2 - 40*x^3 + 5*x^4)*H[-1, 2, 0, x])/
            (9*x*(1 + x)) + (16*(5 - 40*x - 152*x^2 - 40*x^3 + 5*x^4)*
             H[-1, 2, 1, x])/(9*x*(1 + x)) + (3104*x*H[-1, 2, 2, x])/
            (3*(1 + x)) + (528*x*H[-1, 3, 0, x])/(1 + x) - 
           (1024*x*H[-1, 3, 1, x])/(3*(1 + x)) + (16*(-1 + x)*(1 - 8*x + x^2)*
             H[1, -2, 0, x])/(3*x) + (8*(-1 + x)*(1 + 51*x + x^2)*
             H[1, 0, 0, x])/(9*x) + (2*(-1 + x)*(-1 + 18*x + 17*x^2)*
             H[1, 1, 0, x])/(3*x) + (16*(-1 + x)*(1 - 8*x + x^2)*
             H[1, 1, 2, x])/x + (4*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/
            (3*x) - (192*x*H[2, -2, 0, x])/(1 + x) + 
           (56*x*(9 - 8*x + x^2)*H[2, 0, 0, x])/(9*(1 + x)) + 
           (4*x*(-269 - 88*x + 11*x^2)*H[2, 1, 0, x])/(3*(1 + x)) + 
           (480*x*H[2, 1, 2, x])/(1 + x) + (416*x*H[2, 2, 0, x])/(1 + x) - 
           (1408*x*H[3, 0, 0, x])/(3*(1 + x)) - (448*x*H[3, 1, 0, x])/
            (3*(1 + x)) + (64*x*H[-2, -1, -1, 0, x])/(1 + x) - 
           (4400*x*H[-2, -1, 0, 0, x])/(3*(1 + x)) + 
           (2320*x*H[-2, 0, 0, 0, x])/(3*(1 + x)) - 
           (256*x*H[-1, -2, -1, 0, x])/(1 + x) - (4304*x*H[-1, -2, 0, 0, x])/
            (3*(1 + x)) - (160*x*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(-7 - 52*x + 271*x^2 - 34*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
            (9*x*(1 + x)) + (3200*x*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(2 - 124*x - 895*x^2 - 34*x^3 + 11*x^4)*H[-1, -1, 0, 0, x])/
            (9*x*(1 + x)) + (608*x*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (1792*x*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (4*(38 + 20*x + 601*x^2 - 88*x^3 + 11*x^4)*H[-1, 0, 0, 0, x])/
            (9*x*(1 + x)) + (768*x*H[-1, 2, 0, 0, x])/(1 + x) + 
           (2816*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) + (2164*x*H[0, 0, 0, 0, x])/
            (9*(1 + x)) - (52*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/
            (9*x) + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (44*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(3*x) - 
           (1376*x*H[2, 0, 0, 0, x])/(3*(1 + x)) - (128*x*H[2, 1, 0, 0, x])/
            (3*(1 + x)) + (768*x*H[2, 1, 1, 0, x])/(1 + x) + 
           (1472*x*H[-1, -1, -1, 0, 0, x])/(1 + x) - 
           (960*x*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (1376*x*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
           (160*x*H[0, 0, 0, 0, 0, x])/(1 + x) - (1344*x*H[-3, x]*zeta[2])/
            (1 + x) + (2880*x*H[-2, -1, x]*zeta[2])/(1 + x) + 
           (2720*x*H[-1, -2, x]*zeta[2])/(1 + x) - 
           (3200*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
           (8*H[2, 1, x]*(7 + 20*x + 13*x^2 - 408*x*zeta[2]))/(9*(1 + x)) - 
           (4*H[3, x]*(27 + 1025*x + 178*x^2 + 76*x^3 + 612*x*zeta[2]))/
            (27*(1 + x)) + (4*H[0, 0, 0, x]*(75 + 2450*x + 386*x^2 + 8*x^3 + 
              2160*x*zeta[2]))/(27*(1 + x)) + 
           (2*H[2, 0, x]*(10 + 1149*x + 118*x^2 + 51*x^3 + 3744*x*zeta[2]))/
            (9*(1 + x)) + (76*(-1 + x)*H[1, 0, x]*(2*x + 3*zeta[2] - 
              24*x*zeta[2] + 3*x^2*zeta[2]))/(9*x) + 
           (4*(-1 + x)*H[1, 1, x]*(-57*x + 7*zeta[2] - 56*x*zeta[2] + 
              7*x^2*zeta[2]))/(9*x) - (4*H[-1, 2, x]*(5 - 532*x - 2866*x^2 - 
              532*x^3 + 5*x^4 + 216*x^2*zeta[2]))/(27*x*(1 + x)) - 
           (4*H[-1, 0, 0, x]*(5 - 55*x + 2384*x^2 - 55*x^3 + 5*x^4 + 
              5040*x^2*zeta[2]))/(27*x*(1 + x)) - 
           (8*H[-2, 0, x]*(-3 - 9*x + 2269*x^2 + 220*x^3 + x^4 + 
              6480*x^2*zeta[2]))/(27*x*(1 + x)) + 
           (4*H[-1, -1, 0, x]*(5 + 98*x + 3834*x^2 + 530*x^3 + 5*x^4 + 
              13428*x^2*zeta[2]))/(27*x*(1 + x)) - 
           (2*H[0, 0, x]*(-84 - 6785*x + 507*x^2 - 228*x^3 - 8838*x*zeta[2] - 
              3996*x^2*zeta[2] + 540*x^3*zeta[2] - 14688*x*zeta[3]))/
            (81*(1 + x)) + (4*H[-1, 0, x]*(102 + 1536*x - 4784*x^2 + 
              1104*x^3 - 114*x^4 + 585*zeta[2] - 2736*x*zeta[2] - 
              9198*x^2*zeta[2] - 3222*x^3*zeta[2] + 423*x^4*zeta[2] - 
              14472*x^2*zeta[3]))/(81*x*(1 + x)) - 
           (4*H[2, x]*(-134*x - 325*x^2 - 191*x^3 - 60*zeta[2] + 
              480*x*zeta[2] + 630*x^2*zeta[2] - 288*x^3*zeta[2] + 
              36*x^4*zeta[2] - 6552*x^2*zeta[3]))/(27*x*(1 + x)) - 
           (4*H[-1, -1, x]*(75*zeta[2] - 708*x*zeta[2] - 1949*x^2*zeta[2] - 
              690*x^3*zeta[2] + 84*x^4*zeta[2] - 4836*x^2*zeta[3]))/
            (9*x*(1 + x)) + (4*H[-2, x]*(24*zeta[2] - 192*x*zeta[2] - 
              1481*x^2*zeta[2] - 858*x^3*zeta[2] + 105*x^4*zeta[2] - 
              4572*x^2*zeta[3]))/(9*x*(1 + x)) + (4*(-1 + x)*H[1, x]*
             (706*x - 7*zeta[2] - 100*x*zeta[2] + 74*x^2*zeta[2] + 
              165*zeta[3] - 1320*x*zeta[3] + 165*x^2*zeta[3]))/(27*x) + 
           Lp^2*(8*(-1 + x)*H[1, x] - (32*x*H[3, x])/(1 + x) + 
             (64*x*H[-2, 0, x])/(1 + x) - (352*x*H[-1, 0, x])/(3*(1 + x)) + 
             (64*x*H[-1, 2, x])/(1 + x) + (176*x*H[0, 0, x])/(3*(1 + x)) - 
             (128*x*H[-1, -1, 0, x])/(1 + x) + (96*x*H[-1, 0, 0, x])/
              (1 + x) - (32*x*H[0, 0, 0, x])/(1 + x) - 
             (128*x*H[-1, x]*zeta[2])/(1 + x) + (8*x*H[0, x]*(1 + x + 
                8*zeta[2]))/(1 + x) + LQ*((-32*x*H[-1, 0, x])/(1 + x) + 
               (16*x*H[0, 0, x])/(1 + x) - (4*(-1 + x^2 + 4*x*zeta[2]))/
                (1 + x)) - (4*(-11 + 11*x^2 + 44*x*zeta[2] - 84*x*zeta[3]))/
              (3*(1 + x))) + (2*H[0, x]*(66 + 1045*x + 817*x^2 - 48*zeta[2] + 
              863*x*zeta[2] + 388*x^2*zeta[2] + 139*x^3*zeta[2] + 
              1614*x*zeta[3] + 1212*x^2*zeta[3] - 138*x^3*zeta[3] + 
              9432*x*zeta[4]))/(27*(1 + x)) + 
           (2*H[-1, x]*(15*zeta[2] - 966*x*zeta[2] - 1898*x^2*zeta[2] - 
              534*x^3*zeta[2] + 15*x^4*zeta[2] + 276*zeta[3] - 
              2856*x*zeta[3] - 7170*x^2*zeta[3] - 2748*x^3*zeta[3] + 
              330*x^4*zeta[3] - 9360*x^2*zeta[4]))/(27*x*(1 + x)) + 
           Lp*((16*x*(-76 - 40*x + 5*x^2)*H[3, x])/(3*(1 + x)) - 
             (336*x*H[4, x])/(1 + x) + (224*x*H[-3, 0, x])/(1 + x) + 
             (16*x*(-111 - 32*x + 4*x^2)*H[-2, 0, x])/(3*(1 + x)) + 
             (1024*x*H[-2, 2, x])/(1 + x) - (16*(5 - 40*x - 152*x^2 - 
                40*x^3 + 5*x^4)*H[-1, 2, x])/(3*x*(1 + x)) + 
             (1056*x*H[-1, 3, x])/(1 + x) + 8*(-1 + x)*H[1, 0, x] + 
             (352*x*H[2, 0, x])/(3*(1 + x)) - (32*x*H[2, 2, x])/(1 + x) - 
             (64*x*H[3, 0, x])/(1 + x) - (256*x*H[-2, -1, 0, x])/(1 + x) + 
             (768*x*H[-2, 0, 0, x])/(1 + x) - (256*x*H[-1, -2, 0, x])/
              (1 + x) - (64*(1 - 8*x - 29*x^2 - 8*x^3 + x^4)*H[-1, -1, 0, x])/
              (3*x*(1 + x)) - (1856*x*H[-1, -1, 2, x])/(1 + x) - 
             (8*(1 - 8*x + 88*x^2 - 8*x^3 + x^4)*H[-1, 0, 0, x])/
              (3*x*(1 + x)) + (96*x*H[-1, 2, 0, x])/(1 + x) + 
             (8*x*(102 - 8*x + x^2)*H[0, 0, 0, x])/(3*(1 + x)) - 
             (32*x*H[2, 0, 0, x])/(1 + x) - (32*x*H[2, 1, 0, x])/(1 + x) + 
             (192*x*H[-1, -1, -1, 0, x])/(1 + x) - (1280*x*H[-1, -1, 0, 0, 
                x])/(1 + x) + (592*x*H[-1, 0, 0, 0, x])/(1 + x) - 
             (176*x*H[0, 0, 0, 0, x])/(1 + x) - (1152*x*H[-2, x]*zeta[2])/
              (1 + x) + (1952*x*H[-1, -1, x]*zeta[2])/(1 + x) - 
             (4*H[0, 0, x]*(-6 - 611*x - 66*x^2 + 3*x^3 - 972*x*zeta[2]))/
              (9*(1 + x)) + (8*H[2, x]*(7 + 20*x + 13*x^2 - 84*x*zeta[2]))/
              (3*(1 + x)) + (4*H[-1, 0, x]*(3 + 24*x - 1030*x^2 + 24*x^3 + 
                3*x^4 - 3168*x^2*zeta[2]))/(9*x*(1 + x)) - 
             (40*(-1 + x)*H[1, x]*(-6*x + zeta[2] - 8*x*zeta[2] + 
                x^2*zeta[2]))/(3*x) - (4*H[0, x]*(3 - 77*x - 26*x^2 - 
                224*x*zeta[2] - 176*x^2*zeta[2] + 22*x^3*zeta[2] - 
                372*x*zeta[3]))/(3*(1 + x)) + (16*H[-1, x]*(3*zeta[2] - 
                24*x*zeta[2] - 94*x^2*zeta[2] - 24*x^3*zeta[2] + 
                3*x^4*zeta[2] - 276*x^2*zeta[3]))/(3*x*(1 + x)) + 
             LQ*((-32*x*H[-2, 0, x])/(1 + x) + (16*x*H[2, 0, x])/(1 + x) + 
               (32*x*H[-1, -1, 0, x])/(1 + x) - (16*x*H[-1, 0, 0, x])/
                (1 + x) + (8*x*H[0, 0, 0, x])/(1 + x) + (16*x*H[-1, x]*
                 zeta[2])/(1 + x) - (2*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
             (4*(251 - 251*x^2 - 48*zeta[2] - 635*x*zeta[2] - 48*x^2*
                 zeta[2] + 3*x^3*zeta[2] + 804*x*zeta[3] + 336*x^2*zeta[3] - 
                42*x^3*zeta[3] + 144*x*zeta[4]))/(9*(1 + x))) - 
           (-11176 + 11176*x^2 + 2046*zeta[2] + 13036*x*zeta[2] - 
             3426*x^2*zeta[2] + 456*x^3*zeta[2] + 1620*zeta[3] - 
             16452*x*zeta[3] - 8580*x^2*zeta[3] + 3012*x^3*zeta[3] + 
             1728*x*zeta[2]*zeta[3] - 16335*x*zeta[4] + 2376*x^2*zeta[4] - 
             297*x^3*zeta[4] - 76464*x*zeta[5])/(81*(1 + x)))))


==> anc/tBeamN.m <==
tBeamN["qq"] = 0. + delta[1 - x] + as*Lp*(5.333333333333333 - 
       2.6666666666666665*LQ*delta[1 - x] - 5.333333333333333*
        plusD[0., 1 - x]) + as^2*(-9.850996421386586 + 
       3.195607412491421*x^4 - 0.6839309428950863*x^5 + 
       0.07623126338329765*x^6 + 7.463334725085424*LQ*delta[1 - x] + 
       22.22222222222222*Log[1 - x] - 7.111111111111111*Log[1 - x]^2 + 
       (1 - x)^3*(-0.601063829787234*Log[1 - x] + 0.5088757396449705*
          Log[1 - x]^2) + (1 - x)^2*(-2.400749063670412*Log[1 - x] + 
         1.1912832929782082*Log[1 - x]^2) + (1 - x)*(10.035438341063513 - 
         13.333333333333334*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
       x*(-16.454416402067018 - 39.111111111111114*Log[x] - 
         9.333333333333334*Log[x]^2 - 2.6666666666666665*Log[x]^3) + 
       x^2*(63.28878048780488 - 7.5009765625*Log[x] - 13.829863603732951*
          Log[x]^2 - 2.5475619504396483*Log[x]^3) + 
       x^3*(-39.01326530612245 + 43.70860927152318*Log[x] - 
         17.607789855072465*Log[x]^2 + 2.4368845120859444*Log[x]^3) + 
       Lp*(101.13988718774068 + 12.039117352056168*x^4 - 
         2.0335707019328586*x^5 + 0.23473282442748092*x^6 - 
         33.23661048598394*LQ*delta[1 - x] - 28.444444444444443*Log[1 - x] + 
         4.7088*(1 - x)^2*Log[1 - x] + 1.7494780793319415*(1 - x)^3*
          Log[1 - x] + (1 - x)*(-33.77777777777778 + 14.222222222222221*
            Log[1 - x]) + x^2*(-52.48451327433628 - 71.8008800880088*Log[x] - 
           16.518038852913968*Log[x]^2) + x*(-42.42768670309653 - 
           37.333333333333336*Log[x] - 16.*Log[x]^2) + 
         x^3*(87.33858858858859 - 44.88154713940371*Log[x] - 
           0.22130750605326877*Log[x]^2) - 66.47322097196788*
          plusD[0., 1 - x]) + 14.926669450170849*plusD[0., 1 - x] + 
       Nf*(-7.901234567901235 + 1.4814814814814814*(1 - x) - 
         0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 2.765432098765432*LQ*delta[1 - x] + 
         x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.3701723113487816 + 
           2.962962962962963*Log[x] + 0.8888888888888888*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*
          plusD[0., 1 - x] + Lp^2*(-1.7777777777777777 + 0.8888888888888888*
            LQ*delta[1 - x] + 1.7777777777777777*plusD[0., 1 - x]) + 
         Lp*(-7.703703703703703 + 1.7777777777777777*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.962962962962963*LQ*delta[1 - x] + 
           x^3*(-2.354634831460674 + 2.2942206654991244*Log[x]) + 
           x^2*(-0.2809394760614273 + 3.488997555012225*Log[x]) + 
           x*(1.7770675189772274 + 3.5555555555555554*Log[x]) + 
           5.925925925925926*plusD[0., 1 - x])) + 
       Lp^2*(36.44444444444444 - 7.111111111111111*(1 - x) + 
         5.750064020486556*x^4 - 1.6077537058152793*x^5 + 
         0.33859095688748686*x^6 - 23.39461783961922*delta[1 - x] + 
         3.5555555555555554*LQ^2*delta[1 - x] - 28.444444444444443*
          Log[1 - x] - 0.04628330995792426*(1 - x)^2*Log[1 - x] - 
         0.48483316481294236*(1 - x)^3*Log[1 - x] + 
         x*(-7.64045081465148 - 14.222222222222221*Log[x]) + 
         x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) - 
         29.333333333333332*plusD[0., 1 - x] + LQ*(-14.222222222222221 - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0., 1 - x]) + 28.444444444444443*plusD[1., 1 - x])) + 
     as^3*(948.5682582978031 - 3254.0122873345936*x^4 + 
       84.98762035763411*x^5 - 8.327852004110998*x^6 + 
       70.0680092366324*LQ*delta[1 - x] + 637.8428730312537*Log[1 - x] - 
       5.090371407762163*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)*(-863.9684280004606 - 62.939614593445185*Log[1 - x] + 
         110.48340577326623*Log[1 - x]^2 - 7.901234567901234*Log[1 - x]^3) + 
       (1 - x)^2*(202.4221198156682*Log[1 - x] + 1.2195804195804196*
          Log[1 - x]^2 + 6.419869470630892*Log[1 - x]^3) + 
       (1 - x)^3*(301.8234774933804*Log[1 - x] - 16.70469798657718*
          Log[1 - x]^2 + 20.763227513227513*Log[1 - x]^3) + 
       32.592592592592595*Log[x] + 3.259259259259259*Log[x]^2 + 
       x^2*(836.3904881101377 - 2473.0220883534134*Log[x] - 
         1888.4429808054197*Log[x]^2 - 364.241875*Log[x]^3 - 
         67.71235721703012*Log[x]^4 - 3.038428693424424*Log[x]^5) + 
       x*(1583.1063746853401 - 173.14053531555533*Log[x] - 
         453.2068885361164*Log[x]^2 - 137.09419500844572*Log[x]^3 - 
         37.111111111111114*Log[x]^4 - 2.6469135802469137*Log[x]^5) + 
       x^3*(965.5876662636034 + 9101.991803278688*Log[x] - 
         1593.3446553446554*Log[x]^2 + 1263.3540669856459*Log[x]^3 - 
         59.81570996978852*Log[x]^4 + 32.85375240538807*Log[x]^5) + 
       Nf^2*(15.809294928589877 - 6.05761316872428*(1 - x) + 
         0.5536303630363036*x^4 - 0.07609130957148579*x^5 + 
         0.006720430107526882*x^6 - 4.546622307260785*LQ*delta[1 - x] + 
         0.3950617283950617*Log[x] + x*(-6.715847487478199 - 
           7.242798353909465*Log[x] - 3.292181069958848*Log[x]^2 - 
           0.6584362139917695*Log[x]^3) + x^2*(15.277945619335348 - 
           1.4443207126948776*Log[x] - 2.597393193338161*Log[x]^2 - 
           0.6256299496040317*Log[x]^3) + x^3*(-8.914670658682635 + 
           9.32163369495852*Log[x] - 3.5026223776223775*Log[x]^2 + 
           0.43103231484974225*Log[x]^3) + Lp*(12.905349794238683 - 
           6.320987654320987*(1 - x) + 1.7544943820224719*x^4 - 
           0.24207011686143573*x^5 + 0.026871401151631478*x^6 - 
           3.292181069958848*LQ*delta[1 - x] + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457796852646 - 7.901234567901234*Log[x] - 
             2.3703703703703702*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0., 1 - x]) + 
         Lp^2*(5.135802469135802 - 1.1851851851851851*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 1.9753086419753085*LQ*delta[1 - x] + 
           x*(-1.1847118959107807 - 2.3703703703703702*Log[x]) + 
           x^2*(0.18729372937293728 - 2.3259972489683634*Log[x]) + 
           x^3*(1.56975505857295 - 1.5294797687861272*Log[x]) - 
           3.950617283950617*plusD[0., 1 - x]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*LQ*delta[1 - x] - 
           0.7901234567901234*plusD[0., 1 - x]) - 9.09324461452157*
          plusD[0., 1 - x]) + 140.1360184732648*plusD[0., 1 - x] + 
       Nf*(-317.8521198239409 + 65.92624728850325*x^4 - 0.23665480427046262*
          x^5 - 0.09817671809256662*x^6 + 77.12861616470005*LQ*delta[1 - x] - 
         10.4457965355425*Log[1 - x] + 10.37037037037037*Log[1 - x]^2 + 
         2.1069958847736627*Log[1 - x]^3 + (1 - x)*(132.00046967188612 + 
           3.0895088710150915*Log[1 - x] - 11.358024691358025*Log[1 - x]^2 - 
           1.0534979423868314*Log[1 - x]^3) + (1 - x)^2*
          (-4.744498777506112*Log[1 - x] - 1.8869070208728653*Log[1 - x]^2 - 
           0.34465534465534464*Log[1 - x]^3) + (1 - x)^3*
          (1.4829842931937174*Log[1 - x] - 0.5345413363533409*Log[1 - x]^2 + 
           0.09033078880407125*Log[1 - x]^3) - 8.493827160493828*Log[x] - 
         0.19753086419753085*Log[x]^2 + x^3*(-2080.4233716475096 + 
           1069.3562801932367*Log[x] - 362.5509527754764*Log[x]^2 + 
           53.292962356792145*Log[x]^3 - 10.139028475711893*Log[x]^4) + 
         x*(167.32647363932134 + 243.10404905276425*Log[x] + 
           95.5689963149662*Log[x]^2 + 27.039780521262003*Log[x]^3 + 
           3.1604938271604937*Log[x]^4) + x^2*(1807.1724565756824 + 
           893.6995537927615*Log[x] + 204.02766476810416*Log[x]^2 + 
           38.054120541205414*Log[x]^3 + 3.3528265107212474*Log[x]^4) + 
         154.2572323294001*plusD[0., 1 - x] + Lp^2*(-211.2290604787984 - 
           13.319651741293532*x^4 + 2.592250922509225*x^5 - 
           0.31398809523809523*x^6 + 51.98803964359826*delta[1 - x] - 
           7.901234567901234*LQ^2*delta[1 - x] + (1 - x)*(67.35802469135803 - 
             18.962962962962962*Log[1 - x]) + 101.1358024691358*Log[1 - x] - 
           6.277290836653386*(1 - x)^2*Log[1 - x] - 2.3197335553705245*
            (1 - x)^3*Log[1 - x] + x^3*(-169.38894681960375 + 
             84.64524647887323*Log[x] - 6.295825771324864*Log[x]^2) + 
           x*(78.31218464841652 + 95.60493827160494*Log[x] + 
             20.14814814814815*Log[x]^2) + x^2*(74.46382730455076 + 
             142.87768240343348*Log[x] + 20.946054750402578*Log[x]^2) + 
           LQ*(36.34567901234568 - 4.7407407407407405*(1 - x) + 
             3.064373897707231*x^4 - 0.7273768613974799*x^5 + 
             0.11439588688946016*x^6 + 71.63922180547078*delta[1 - x] + 
             x*(-4.738848337388483 - 9.481481481481481*Log[x]) + 
             x^2*(0.7491712707182321 - 9.303991811668373*Log[x]) + 
             x^3*(6.279024390243903 - 6.117920148560817*Log[x]) - 
             31.604938271604937*plusD[0., 1 - x]) + 143.27844361094157*
            plusD[0., 1 - x] - 63.20987654320987*plusD[1., 1 - x]) + 
         Lp*(-513.5359071262014 - 1.7752956636005257*x^4 + 
           2.692182410423453*x^5 - 0.3882224645583424*x^6 + 
           48.52217033402505*delta[1 - x] - 7.374485596707819*LQ^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + (1 - x)*(226.59638183624077 - 
             56.69135802469136*Log[1 - x] - 4.7407407407407405*
              Log[1 - x]^2) + (1 - x)^2*(-10.194053208137715*Log[1 - x] - 
             1.6080977845683728*Log[1 - x]^2) + (1 - x)^3*
            (-1.8921124206708975*Log[1 - x] - 0.15413737155219037*
              Log[1 - x]^2) + x^3*(28.81419234360411 - 197.76762114537445*
              Log[x] + 87.76228070175439*Log[x]^2 - 17.18751566808724*
              Log[x]^3) + x^2*(-251.5822550831793 + 178.24174528301887*
              Log[x] + 105.75941583397386*Log[x]^2 + 14.742502585315409*
              Log[x]^3) + x*(215.69239987861144 + 216.52485318873516*Log[x] + 
             100.34567901234568*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
           LQ*(35.81893004115227 - 3.950617283950617*(1 - x) + 
             1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
             0.026871401151631478*x^6 + 142.48210842712845*delta[1 - x] + 
             x^2*(-2.8718905472636815 - 8.800130633572829*Log[x] - 
               2.450046685340803*Log[x]^2) + x*(-6.320457936044626 - 
               7.901234567901234*Log[x] - 2.3703703703703702*Log[x]^2) + 
             x^3*(9.233300099700898 - 4.903144654088051*Log[x] - 
               0.42493946731234866*Log[x]^2) - 29.497942386831276*
              plusD[0., 1 - x]) + 284.9642168542569*plusD[0., 1 - x] - 
           58.99588477366255*plusD[1., 1 - x]) + 
         Lp^3*(-30.814814814814813 + 4.7407407407407405*(1 - x) - 
           3.833376057421174*x^4 + 1.071835803876853*x^5 - 
           0.22572815533980584*x^6 + 15.596411893079479*delta[1 - x] - 
           2.3703703703703702*LQ^2*delta[1 - x] + 18.962962962962962*
            Log[1 - x] + 0.030855539971949508*(1 - x)^2*Log[1 - x] + 
           0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-5.408596837944664 + 6.507438016528925*Log[x]) + 
           x^2*(-1.4385113268608414 + 9.348540145985401*Log[x]) + 
           x*(5.09363278171789 + 9.481481481481481*Log[x]) + 
           LQ*(9.481481481481481 + 13.037037037037036*delta[1 - x] - 
             9.481481481481481*plusD[0., 1 - x]) + 26.074074074074073*
            plusD[0., 1 - x] - 18.962962962962962*plusD[1., 1 - x])) + 
       Lp*(1783.8287941722338 - 929.148717948718*x^4 + 14.813354786806114*
          x^5 + 0.2325072886297376*x^6 + 130.95139777689997*delta[1 - x] - 
         19.90222593356114*LQ^2*delta[1 - x] - 268.29724314653413*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-893.5599002214257 + 267.3960373551946*
            Log[1 - x] + 92.44444444444444*Log[1 - x]^2 - 18.962962962962962*
            Log[1 - x]^3) + (1 - x)^3*(-67.27477017364657*Log[1 - x] + 
           13.797613127797115*Log[1 - x]^2 - 7.759502418797512*
            Log[1 - x]^3) + (1 - x)^2*(14.117109634551495*Log[1 - x] + 
           37.513888888888886*Log[1 - x]^2 - 6.396449704142012*
            Log[1 - x]^3) + x^2*(-17862.10243277849 - 7905.464895635673*
            Log[x] - 1634.6478290833907*Log[x]^2 - 348.0036319612591*
            Log[x]^3 - 18.606598984771573*Log[x]^4) + 
         x*(-751.0400538079596 - 1155.6972147203076*Log[x] - 
           499.90087388583675*Log[x]^2 - 188.44444444444446*Log[x]^3 - 
           16.790123456790123*Log[x]^4) + x^3*(19778.428587621853 - 
           10157.74546553809*Log[x] + 3771.5587443946188*Log[x]^2 - 
           517.6375464684015*Log[x]^3 + 113.13428357089272*Log[x]^4) + 
         LQ*(66.07377570936025 - 8.521621621621621*x^4 + 1.8238153098420413*
            x^5 - 0.2032854209445585*x^6 - 423.2557719628244*delta[1 - x] - 
           59.25925925925926*Log[1 - x] + 18.962962962962962*Log[1 - x]^2 + 
           (1 - x)*(-26.7611689095027 + 35.55555555555556*Log[1 - x] - 
             9.481481481481481*Log[1 - x]^2) + (1 - x)^2*
            (6.401997503121098*Log[1 - x] - 3.176753121998079*Log[1 - x]^2) + 
           (1 - x)^3*(1.6028393351800554*Log[1 - x] - 1.357*Log[1 - x]^2) + 
           x^3*(104.03536977491962 - 116.5562851782364*Log[x] + 
             46.95410628019324*Log[x]^2 - 6.49835886214442*Log[x]^3) + 
           x^2*(-168.77007481296758 + 20.002606429192006*Log[x] + 
             36.87963491158015*Log[x]^2 + 6.7934990439770555*Log[x]^3) + 
           x*(43.87844581794779 + 104.29629629629629*Log[x] + 
             24.88888888888889*Log[x]^2 + 7.111111111111111*Log[x]^3) - 
           79.60890373424456*plusD[0., 1 - x]) - 846.5115439256488*
          plusD[0., 1 - x] - 159.21780746848913*plusD[1., 1 - x]) + 
       Lp^2*(1541.3256871506028 - 155.55750273822562*x^4 + 
         3.3253561253561252*x^5 + 0.593235039028621*x^6 - 
         583.1683504529062*delta[1 - x] + 88.63096129595715*LQ^2*
          delta[1 - x] - 1221.0476903676572*Log[1 - x] + 
         151.7037037037037*Log[1 - x]^2 + (1 - x)*(-528.3424792991304 + 
           412.44444444444446*Log[1 - x] - 75.85185185185185*Log[1 - x]^2) + 
         (1 - x)^2*(85.38259109311741*Log[1 - x] - 25.280911062906725*
            Log[1 - x]^2) + (1 - x)^3*(18.829745596868886*Log[1 - x] - 
           13.978671041837572*Log[1 - x]^2) + x*(-483.1263980673617 - 
           489.19583851580546*Log[x] - 275.55555555555554*Log[x]^2 - 
           28.444444444444443*Log[x]^3) + x^2*(380.8759776536313 - 
           625.59291084855*Log[x] - 394.169853768279*Log[x]^2 - 
           26.57191780821918*Log[x]^3) + x^3*(231.41699604743084 + 
           743.9560419004863*Log[x] - 249.17580071174376*Log[x]^2 + 
           89.26996805111821*Log[x]^3) - 1003.2054306916465*
          plusD[0., 1 - x] + LQ*(-446.96829006189216 - 32.10431154381085*
            x^4 + 5.4228541337546075*x^5 - 0.6259511413696436*x^6 - 
           501.60271534582324*delta[1 - x] + (1 - x)*(90.07407407407408 - 
             37.925925925925924*Log[1 - x]) + 75.85185185185185*Log[1 - x] - 
           12.55680224403927*(1 - x)^2*Log[1 - x] - 4.665271966527197*
            (1 - x)^3*Log[1 - x] + x^3*(-232.90290037831022 + 
             119.68412698412699*Log[x] + 0.5901548672566371*Log[x]^2) + 
           x*(113.14049646154399 + 99.55555555555556*Log[x] + 
             42.666666666666664*Log[x]^2) + x^2*(139.95870206489676 + 
             191.46901579586878*Log[x] + 44.04810495626822*Log[x]^2) + 
           354.5238451838286*plusD[0., 1 - x]) + 709.0476903676572*
          plusD[1., 1 - x]) + Lp^3*(181.2040136814702 + 10.871028037383178*
          x^4 - 3.430615164520744*x^5 + 0.8532058492688414*x^6 - 
         318.1262909931163*delta[1 - x] - 3.1604938271604937*LQ^3*
          delta[1 - x] - 388.74074074074076*Log[1 - x] + 
         75.85185185185185*Log[1 - x]^2 + (1 - x)*(-90.8641975308642 + 
           37.925925925925924*Log[1 - x]) + (1 - x)^3*(2.803*Log[1 - x] - 
           2.654124457308249*Log[1 - x]^2) + (1 - x)^2*
          (14.065182829888712*Log[1 - x] + 0.12876712328767123*
            Log[1 - x]^2) + x^2*(-116.42492917847025 - 242.25724907063196*
            Log[x] - 13.458119658119658*Log[x]^2) + 
         x*(-111.91836301950804 - 156.44444444444446*Log[x] - 
           12.641975308641975*Log[x]^2) + x^3*(285.6299176578225 - 
           144.86923076923077*Log[x] + 24.079298245614034*Log[x]^2) + 
         LQ^2*(18.962962962962962 + 39.111111111111114*delta[1 - x] - 
           18.962962962962962*plusD[0., 1 - x]) - 90.33981596647529*
          plusD[0., 1 - x] + LQ*(-175.40740491249082 + 18.962962962962962*
            (1 - x) - 15.333502280790674*x^4 + 4.2873417721518985*x^5 - 
           0.9029082774049217*x^6 - 45.16990798323764*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342342342342343*(1 - x)^2*
            Log[1 - x] + 1.2928909952606635*(1 - x)^3*Log[1 - x] + 
           x^3*(-21.634389140271495 + 26.02974983096687*Log[x]) + 
           x^2*(-5.754042553191489 + 37.39416445623342*Log[x]) + 
           x*(20.37453495474486 + 37.925925925925924*Log[x]) + 
           156.44444444444446*plusD[0., 1 - x] - 75.85185185185185*
            plusD[1., 1 - x]) + 312.8888888888889*plusD[1., 1 - x] - 
         75.85185185185185*plusD[2., 1 - x]))
 
tBeamN["qqb"] = 0. + as^2*(-0.4444444444444444*(1 - x) - 
       25.546806649168854*x^4 - 1.0973936899862826*x^5 + 
       0.24396135265700483*x^6 + x*(2.1447445642965732 - 
         0.2962962962962963*Log[x]^3) + x^2*(344.41622760800846 + 
         132.77343173431734*Log[x] + 19.88233695652174*Log[x]^2 + 
         1.2087399236317353*Log[x]^3) + x^3*(-320.16073245167854 + 
         242.94202633504023*Log[x] - 48.84642032332564*Log[x]^2 + 
         15.54989816700611*Log[x]^3) + Lp*(-0.8888888888888888*(1 - x) + 
         30.231368186874306*x^4 - 5.636552440290758*x^5 + 
         0.6884875846501128*x^6 + x^3*(-14.019141914191419 - 
           31.756813417190777*Log[x] - 4.54868154158215*Log[x]^2) + 
         x*(5.851905050921353 - 1.7777777777777777*Log[x]^2) + 
         x^2*(-17.116067740603057 + 5.320987654320987*Log[x] + 
           1.5644736842105262*Log[x]^2))) + 
     as^3*(26.60748506764549 - 35852.22327341533*x^4 + 
       1077.2192393736018*x^5 - 56.82504288164665*x^6 + 
       (1 - x)*(-47.64211696441044 - 19.777334039881868*Log[1 - x] - 
         3.131864875684301*Log[1 - x]^2) + (1 - x)^2*
        (13.747237569060774*Log[1 - x] - 0.884453781512605*Log[1 - x]^2) + 
       (1 - x)^3*(9.176100628930818*Log[1 - x] + 1.2369614512471656*
          Log[1 - x]^2) - 3.259259259259259*Log[x] - 3.259259259259259*
        Log[x]^2 + x^2*(16446.28362305581 - 15842.986330178759*Log[x] - 
         6944.152259332023*Log[x]^2 - 1029.4234449760766*Log[x]^3 - 
         69.48317046688382*Log[x]^4 - 1.9847259658580414*Log[x]^5) + 
       x*(174.42674268796313 + 32.297980952262115*Log[x] - 
         32.90837521328306*Log[x]^2 - 22.299276624369192*Log[x]^3 - 
         3.5308641975308643*Log[x]^4 - 0.11851851851851852*Log[x]^5) + 
       x^3*(18184.511224489797 + 66557.16667603892*Log[x] - 
         1433.9921976592977*Log[x]^2 + 9703.192694063928*Log[x]^3 + 
         99.21512770137525*Log[x]^4 + 218.51545893719808*Log[x]^5) + 
       Lp^2*(4.74073833870189 + 788.1517094017094*x^4 - 144.14248366013072*
          x^5 + 17.287606433301796*x^6 - 0.22698072805139186*(1 - x)^2*
          Log[1 - x] - 1.9849170437405732*(1 - x)^3*Log[1 - x] + 
         (1 - x)*(-14.518518518518519 + 4.7407407407407405*Log[1 - x]) + 
         x*(137.2353593269067 + 67.12638831305865*Log[x] - 
           19.555555555555557*Log[x]^2 - 3.1604938271604937*Log[x]^3) + 
         x^2*(2700.5725388601036 + 1168.3155136268344*Log[x] + 
           210.57719298245615*Log[x]^2 + 11.478436657681941*Log[x]^3) + 
         x^3*(-3503.8454706927178 + 1202.0961240310078*Log[x] - 
           716.7273869346734*Log[x]^2 + 89.56597774244833*Log[x]^3) + 
         LQ*(2.3703703703703702*(1 - x) - 80.61698440207972*x^4 + 
           15.030808729139922*x^5 - 1.8359683794466404*x^6 + 
           x^2*(45.642847439206626 - 14.189300411522634*Log[x] - 
             4.171929824561404*Log[x]^2) + x*(-15.60508326286196 + 
             4.7407407407407405*Log[x]^2) + x^3*(37.38437741686001 + 
             84.68483816013628*Log[x] + 12.12981455064194*Log[x]^2))) + 
       Lp*(1.7950085044933815 - 16631.629273504273*x^4 + 
         570.7287268074216*x^5 - 26.301925722145803*x^6 + 
         (1 - x)*(-45.55235816360851 - 16.420818883735436*Log[1 - x]) - 
         9.425105485232068*(1 - x)^2*Log[1 - x] - 7.871515151515151*(1 - x)^3*
          Log[1 - x] + x^2*(-199891.83023443815 - 75535.02365787078*Log[x] - 
           11484.528414755732*Log[x]^2 - 815.5231175693527*Log[x]^3 - 
           24.34095860566449*Log[x]^4) + x*(79.94909355196717 - 
           96.32400198939692*Log[x] - 56.15454293204224*Log[x]^2 - 
           20.14814814814815*Log[x]^3 - 0.9876543209876543*Log[x]^4) + 
         x^3*(215897.28860489881 - 108526.1220435194*Log[x] + 
           42913.36640986132*Log[x]^2 - 3937.7038369304555*Log[x]^3 + 
           1048.6296458242239*Log[x]^4) + LQ*(1.1851851851851851*(1 - x) + 
           68.12481857764877*x^4 + 2.9263854425144746*x^5 - 
           0.6505636070853462*x^6 + x^3*(853.7619532044761 - 
             647.8454054054054*Log[x] + 130.25712143928035*Log[x]^2 - 
             41.46639231824417*Log[x]^3) + x^2*(-918.4432748538012 - 
             354.062486151119*Log[x] - 53.01956745623069*Log[x]^2 - 
             3.223304473304473*Log[x]^3) + x*(-5.719317546661795 + 
             0.7901234567901234*Log[x]^3))) + 
       Nf*(-0.2547887671499165 + 1297.4730354391372*x^4 - 
         39.0648988136776*x^5 + 1.2375415282392026*x^6 + 
         (1 - x)^2*(-1.4929396662387677*Log[1 - x] - 0.02704626334519573*
            Log[1 - x]^2) + (1 - x)*(2.8751714677640603 + 1.0534979423868314*
            Log[1 - x] + 0.19753086419753085*Log[1 - x]^2) + 
         (1 - x)^3*(0.573049645390071*Log[1 - x] + 0.6724546172059984*
            Log[1 - x]^2) + 0.19753086419753085*Log[x] + 
         0.19753086419753085*Log[x]^2 + x^3*(-18136.87532244196 + 
           9245.24042145594*Log[x] - 3577.272154556909*Log[x]^2 + 
           339.6925373134328*Log[x]^3 - 86.9686956521739*Log[x]^4) + 
         x*(-14.40933740560525 + 2.5233490814735577*Log[x] + 
           5.255094711946717*Log[x]^2 + 1.0973936899862826*Log[x]^3 + 
           0.26337448559670784*Log[x]^4) + x^2*(16891.893769152197 + 
           6391.2934102934105*Log[x] + 974.2295652173913*Log[x]^2 + 
           69.58673811118554*Log[x]^3 + 1.8836276083467094*Log[x]^4) + 
         Lp^2*(0.5925925925925926*(1 - x) - 20.15424610051993*x^4 + 
           3.757703081232493*x^5 - 0.4589928057553957*x^6 + 
           x^2*(11.41071111899273 - 3.5473251028806585*Log[x] - 
             1.042982456140351*Log[x]^2) + x*(-3.9012700339475685 + 
             1.1851851851851851*Log[x]^2) + x^3*(9.346094946401225 + 
             21.17120954003407*Log[x] + 3.032454361054767*Log[x]^2)) + 
         Lp*(12.21125*x^4 + 10.650789908040556*x^5 - 1.7197106690777577*x^6 + 
           0.024881516587677725*(1 - x)^2*Log[1 - x] + 0.703956343792633*
            (1 - x)^3*Log[1 - x] + (1 - x)*(1.9753086419753085 + 
             1.1851851851851851*Log[1 - x]) + x^3*(665.2854528819762 - 
             447.94616639477977*Log[x] + 102.21864211737629*Log[x]^2 - 
             31.48742603550296*Log[x]^3) + x^2*(-679.8453473132372 - 
             277.317107093185*Log[x] - 43.35084594835263*Log[x]^2 - 
             2.902155887230514*Log[x]^3) + x*(-6.5824357748638676 + 
             3.8991029732698697*Log[x] + 3.950617283950617*Log[x]^2 + 
             1.1851851851851851*Log[x]^3))))


==> anc/tFF.m <==
(* ::Package:: *)

tFF["qbq"] = as^2*(CF^2*(4*(-1 + z)*H[0, z] + (32*z*H[-2, 0, z])/(1 + z) - 
         (16*z*H[2, 0, z])/(1 + z) + (32*z*H[-1, -1, 0, z])/(1 + z) + 
         (48*z*H[-1, 0, 0, z])/(1 + z) - (72*z*H[0, 0, 0, z])/(1 + z) + 
         (16*z*H[-1, z]*zeta[2])/(1 + z) + Lp*((-32*z*H[-1, 0, z])/(1 + z) + 
           (16*z*H[0, 0, z])/(1 + z) - (4*(-1 + z^2 + 4*z*zeta[2]))/
            (1 + z)) - (2*(-1 + z^2 + 12*z*zeta[3]))/(1 + z)) + 
       CA*CF*(-2*(-1 + z)*H[0, z] - (16*z*H[-2, 0, z])/(1 + z) + 
         (8*z*H[2, 0, z])/(1 + z) - (16*z*H[-1, -1, 0, z])/(1 + z) - 
         (24*z*H[-1, 0, 0, z])/(1 + z) + (36*z*H[0, 0, 0, z])/(1 + z) - 
         (8*z*H[-1, z]*zeta[2])/(1 + z) + Lp*((16*z*H[-1, 0, z])/(1 + z) - 
           (8*z*H[0, 0, z])/(1 + z) + (2*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) + 
         (-1 + z^2 + 12*z*zeta[3])/(1 + z))) + 
     as^3*(CF^2*Nf*TF*((-256*(-1 + z)*H[1, z])/27 + (640*z*H[3, z])/
          (27*(1 + z)) - (1600*z*H[4, z])/(9*(1 + z)) - (256*z*H[-3, 0, z])/
          (9*(1 + z)) - (3200*z*H[-2, 0, z])/(27*(1 + z)) + 
         (640*z*H[-2, 2, z])/(9*(1 + z)) - (1280*z*H[-1, 2, z])/
          (27*(1 + z)) + (1024*z*H[-1, 3, z])/(9*(1 + z)) + 
         (32*(-1 + z)*H[1, 0, z])/3 + (32*(-1 + z)*H[1, 1, z])/9 + 
         (640*z*H[2, 0, z])/(9*(1 + z)) - (128*z*H[2, 2, z])/(3*(1 + z)) - 
         (448*z*H[3, 0, z])/(3*(1 + z)) - (128*z*H[3, 1, z])/(9*(1 + z)) + 
         (256*z*H[-2, -1, 0, z])/(9*(1 + z)) + (320*z*H[-2, 0, 0, z])/
          (9*(1 + z)) + (256*z*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (1280*z*H[-1, -1, 0, z])/(9*(1 + z)) + (256*z*H[-1, -1, 2, z])/
          (3*(1 + z)) - (5120*z*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (128*z*H[-1, 2, 0, z])/(3*(1 + z)) + (256*z*H[-1, 2, 1, z])/
          (9*(1 + z)) + (8000*z*H[0, 0, 0, z])/(27*(1 + z)) - 
         (192*z*H[2, 0, 0, z])/(1 + z) - (256*z*H[2, 1, 0, z])/(3*(1 + z)) + 
         (1024*z*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (640*z*H[-1, -1, 0, 0, z])/(9*(1 + z)) - (64*z*H[-1, 0, 0, 0, z])/
          (9*(1 + z)) - (3008*z*H[0, 0, 0, 0, z])/(9*(1 + z)) - 
         (512*z*H[-2, z]*zeta[2])/(9*(1 + z)) - (256*z*H[-1, -1, z]*zeta[2])/
          (9*(1 + z)) + (64*H[-1, 0, z]*(9 + 130*z + 9*z^2 - 180*z*zeta[2]))/
          (81*(1 + z)) + (32*H[2, z]*(-1 + z^2 - 4*z*zeta[2]))/(3*(1 + z)) + 
         (64*H[0, 0, z]*(-18 - 65*z + 9*z^2 + 72*z*zeta[2]))/(81*(1 + z)) + 
         Lp^2*((128*z*H[-1, 0, z])/(3*(1 + z)) - (64*z*H[0, 0, z])/
            (3*(1 + z)) + (16*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) + 
         Lp*((-32*(-1 + z)*H[1, z])/3 + (128*z*H[3, z])/(3*(1 + z)) - 
           (128*z*H[-2, 0, z])/(3*(1 + z)) + (1280*z*H[-1, 0, z])/
            (9*(1 + z)) - (256*z*H[-1, 2, z])/(3*(1 + z)) - 
           (640*z*H[0, 0, z])/(9*(1 + z)) + (128*z*H[2, 0, z])/(3*(1 + z)) - 
           (256*z*H[-1, -1, 0, z])/(3*(1 + z)) - (256*z*H[-1, 0, 0, z])/
            (3*(1 + z)) + (448*z*H[0, 0, 0, z])/(3*(1 + z)) + 
           (128*z*H[-1, z]*zeta[2])/(3*(1 + z)) - 
           (32*H[0, z]*(-1 + z^2 + 2*z*zeta[2]))/(3*(1 + z)) + 
           (160*(-1 + z^2 + 4*z*zeta[2]))/(9*(1 + z))) - 
         (128*z*H[-1, z]*(5*zeta[2] + 6*zeta[3]))/(27*(1 + z)) - 
         (16*H[0, z]*(-27 + 6*z + 33*z^2 + 20*z*zeta[2] - 96*z*zeta[3]))/
          (27*(1 + z)) - (16*(149 - 149*z^2 - 72*zeta[2] - 260*z*zeta[2] + 
            36*z^2*zeta[2] - 360*z*zeta[3] - 378*z*zeta[4]))/(81*(1 + z))) + 
       CF^3*((40*z*(-243 - 136*z + 17*z^2)*H[4, z])/(9*(1 + z)) - 
         (416*z*H[5, z])/(3*(1 + z)) - (3712*z*H[-4, 0, z])/(3*(1 + z)) + 
         (16*z*(-126 - 124*z + 11*z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (5056*z*H[-3, 2, z])/(3*(1 + z)) + 
         (16*(-15 + 120*z + 225*z^2 - 8*z^3 + z^4)*H[-2, 2, z])/
          (9*z*(1 + z)) + (3616*z*H[-2, 3, z])/(3*(1 + z)) - 
         (8*(7 - 56*z - 222*z^2 - 56*z^3 + 7*z^4)*H[-1, 3, z])/
          (3*z*(1 + z)) + (7744*z*H[-1, 4, z])/(3*(1 + z)) + 
         (16*(-1 + z)*(-6 + 17*z)*H[1, 2, z])/(9*z) + 
         (256*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) + 
         (112*z*(-18 - 8*z + z^2)*H[2, 2, z])/(9*(1 + z)) + 
         (2752*z*H[2, 3, z])/(3*(1 + z)) + (8*z*(-567 - 256*z + 32*z^2)*
           H[3, 0, z])/(9*(1 + z)) + (32*z*(-27 - 16*z + 2*z^2)*H[3, 1, z])/
          (9*(1 + z)) - (256*z*H[3, 2, z])/(3*(1 + z)) + 
         (3040*z*H[4, 0, z])/(3*(1 + z)) + (128*z*H[-3, -1, 0, z])/(1 + z) - 
         (2080*z*H[-3, 0, 0, z])/(3*(1 + z)) + (2560*z*H[-2, -2, 0, z])/
          (3*(1 + z)) - (16*(9 - 72*z - 252*z^2 - 76*z^3 + 5*z^4)*
           H[-2, -1, 0, z])/(9*z*(1 + z)) - (704*z*H[-2, -1, 2, z])/(1 + z) + 
         (8*(-6 + 48*z - 81*z^2 - 380*z^3 + 34*z^4)*H[-2, 0, 0, z])/
          (9*z*(1 + z)) + (64*z*H[-2, 2, 0, z])/(1 + z) + 
         (640*z*H[-2, 2, 1, z])/(3*(1 + z)) + (1856*z*H[-1, -3, 0, z])/
          (3*(1 + z)) - (16*(10 - 80*z - 243*z^2 - 92*z^3 + 7*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (704*z*H[-1, -2, 2, z])/(1 + z) - 
         (16*(17 - 136*z - 414*z^2 - 136*z^3 + 17*z^4)*H[-1, -1, 2, z])/
          (9*z*(1 + z)) - (3968*z*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (16*(1 - 8*z - 30*z^2 - 8*z^3 + z^4)*H[-1, 2, 0, z])/(z*(1 + z)) - 
         (64*(1 - 8*z - 27*z^2 - 8*z^3 + z^4)*H[-1, 2, 1, z])/(9*z*(1 + z)) + 
         (832*z*H[-1, 2, 2, z])/(1 + z) + (416*z*H[-1, 3, 0, z])/
          (3*(1 + z)) + (512*z*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (64*(-1 + z)*(1 - 8*z + z^2)*H[1, -2, 0, z])/(9*z) + 
         (4*(-1 + z)*(7 - 36*z + 7*z^2)*H[1, 0, 0, z])/(9*z) + 
         (4*(-1 + z)*(27 + 28*z + 3*z^2)*H[1, 1, 0, z])/(9*z) + 
         (112*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/(9*z) + 
         (112*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(9*z) + 
         (128*z*H[2, -2, 0, z])/(3*(1 + z)) + (8*z*(-423 - 184*z + 23*z^2)*
           H[2, 0, 0, z])/(9*(1 + z)) + (8*z*(-207 - 104*z + 13*z^2)*
           H[2, 1, 0, z])/(9*(1 + z)) + (1216*z*H[2, 1, 2, z])/(3*(1 + z)) + 
         (1984*z*H[2, 2, 0, z])/(3*(1 + z)) + (1408*z*H[3, 0, 0, z])/
          (3*(1 + z)) + (128*z*H[3, 1, 0, z])/(1 + z) + 
         (384*z*H[-2, -1, -1, 0, z])/(1 + z) + (2144*z*H[-2, -1, 0, 0, z])/
          (3*(1 + z)) - (1504*z*H[-2, 0, 0, 0, z])/(1 + z) + 
         (256*z*H[-1, -2, -1, 0, z])/(1 + z) + (864*z*H[-1, -2, 0, 0, z])/
          (1 + z) + (320*z*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*z*(3 + z)*H[-1, -1, -1, 0, z])/3 - (2816*z*H[-1, -1, -1, 2, z])/
          (1 + z) - (8*(17 - 136*z - 423*z^2 - 148*z^3 + 14*z^4)*
           H[-1, -1, 0, 0, z])/(3*z*(1 + z)) - (5056*z*H[-1, -1, 2, 0, z])/
          (3*(1 + z)) - (512*z*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(23 - 184*z + 180*z^2 - 184*z^3 + 23*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + (1600*z*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (2048*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (8*z*(-1035 - 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(1 + z)) + 
         (344*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/(9*z) + 
         (184*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) + 
         (104*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(9*z) + 
         (1088*z*H[2, 0, 0, 0, z])/(1 + z) + (1216*z*H[2, 1, 0, 0, z])/
          (1 + z) + (2048*z*H[2, 1, 1, 0, z])/(3*(1 + z)) - 
         (1152*z*H[-1, -1, -1, 0, 0, z])/(1 + z) - 
         (1664*z*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (5120*z*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
         (2304*z*H[0, 0, 0, 0, 0, z])/(1 + z) - (4864*z*H[-3, z]*zeta[2])/
          (3*(1 + z)) + (896*z*H[-2, -1, z]*zeta[2])/(1 + z) + 
         (832*z*H[-1, -2, z]*zeta[2])/(1 + z) + 
         (2816*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (4*H[2, 0, z]*(196 + 147*z - 46*z^2 + 3*z^3 - 828*z*zeta[2]))/
          (9*(1 + z)) + (16*H[2, 1, z]*(7 + 8*z + z^2 + 120*z*zeta[2]))/
          (9*(1 + z)) - (8*H[3, z]*(-249 - 909*z - 367*z^2 + 5*z^3 + 
            972*z*zeta[2]))/(27*(1 + z)) + (4*H[0, 0, 0, z]*
           (120 + 975*z - 40*z^2 + 59*z^3 + 4518*z*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(5 + 158*z + 162*z^2 + 14*z^3 + 5*z^4 - 
            3600*z^2*zeta[2]))/(27*z*(1 + z)) + 
         (8*H[-1, 2, z]*(5 - 244*z - 1074*z^2 - 244*z^3 + 5*z^4 - 
            648*z^2*zeta[2]))/(27*z*(1 + z)) - (64*(-1 + z)*H[1, 0, z]*
           (-13*z + 4*zeta[2] - 32*z*zeta[2] + 4*z^2*zeta[2]))/(9*z) - 
         (8*(-1 + z)*H[1, 1, z]*(-23*z + 5*zeta[2] - 40*z*zeta[2] + 
            5*z^2*zeta[2]))/(9*z) - (8*H[-2, 0, z]*(9 - 18*z + 258*z^2 + 
            4*z^3 + 7*z^4 + 5400*z^2*zeta[2]))/(27*z*(1 + z)) - 
         (8*H[-1, 0, 0, z]*(7 + 25*z + 1044*z^2 + 169*z^3 + 7*z^4 + 
            10134*z^2*zeta[2]))/(27*z*(1 + z)) + 
         Lp^3*((32*z*H[-1, 0, z])/(1 + z) - (16*z*H[0, 0, z])/(1 + z) + 
           (4*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) - 
         (4*H[0, 0, z]*(319 - 1141*z - 1140*z^2 - 4*z^3 - 6318*z*zeta[2] - 
            4152*z^2*zeta[2] + 492*z^3*zeta[2] - 5400*z*zeta[3]))/
          (27*(1 + z)) + (8*H[-1, 0, z]*(16 - 150*z - 242*z^2 - 186*z^3 - 
            2*z^4 + 39*zeta[2] - 312*z*zeta[2] - 1431*z^2*zeta[2] - 
            348*z^3*zeta[2] + 30*z^4*zeta[2] - 6336*z^2*zeta[3]))/
          (27*z*(1 + z)) + (8*H[-1, -1, z]*(34*zeta[2] - 272*z*zeta[2] - 
            837*z^2*zeta[2] - 284*z^3*zeta[2] + 31*z^4*zeta[2] - 
            2196*z^2*zeta[3]))/(9*z*(1 + z)) + 
         (8*(-1 + z)*H[1, z]*(-317*z + 115*zeta[2] - 113*z*zeta[2] + 
            7*z^2*zeta[2] - 24*zeta[3] + 192*z*zeta[3] - 24*z^2*zeta[3]))/
          (27*z) - (8*H[-2, z]*(-21*zeta[2] + 168*z*zeta[2] + 
            198*z^2*zeta[2] - 92*z^3*zeta[2] + 7*z^4*zeta[2] + 
            1164*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (8*H[2, z]*(281*z + 118*z^2 - 163*z^3 - 45*zeta[2] + 360*z*zeta[2] - 
            324*z^2*zeta[2] - 504*z^3*zeta[2] + 63*z^4*zeta[2] + 
            1224*z^2*zeta[3]))/(27*z*(1 + z)) + Lp^2*(-16*(-1 + z)*H[1, z] + 
           (64*z*H[3, z])/(1 + z) - (160*z*H[-2, 0, z])/(1 + z) - 
           (128*z*H[-1, 2, z])/(1 + z) + (16*z*H[2, 0, z])/(1 + z) + 
           (224*z*H[-1, -1, 0, z])/(1 + z) - (240*z*H[-1, 0, 0, z])/(1 + z) + 
           (136*z*H[0, 0, 0, z])/(1 + z) + (240*z*H[-1, z]*zeta[2])/(1 + z) - 
           (4*H[0, z]*(-1 + 4*z + 5*z^2 + 32*z*zeta[2]))/(1 + z) + 
           Lh*((64*z*H[-1, 0, z])/(1 + z) - (32*z*H[0, 0, z])/(1 + z) + 
             (8*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) + 
           (2*(-1 + z^2 - 100*z*zeta[3]))/(1 + z)) + 
         (4*H[0, z]*(359 - 489*z - 794*z^2 - 63*zeta[2] - 2073*z*zeta[2] - 
            1051*z^2*zeta[2] + 5*z^3*zeta[2] + 756*z*zeta[3] + 
            888*z^2*zeta[3] - 138*z^3*zeta[3] + 3438*z*zeta[4]))/
          (27*(1 + z)) - (4*H[-1, z]*(5*zeta[2] - 110*z*zeta[2] - 
            662*z^2*zeta[2] - 158*z^3*zeta[2] + 5*z^4*zeta[2] + 40*zeta[3] - 
            320*z*zeta[3] - 990*z^2*zeta[3] - 344*z^3*zeta[3] + 
            34*z^4*zeta[3] + 7116*z^2*zeta[4]))/(9*z*(1 + z)) + 
         Lp*((-32*z*(-27 - 16*z + 2*z^2)*H[3, z])/(3*(1 + z)) - 
           (288*z*H[4, z])/(1 + z) + (704*z*H[-3, 0, z])/(1 + z) - 
           (32*(-8 + z)*z^2*H[-2, 0, z])/(3*(1 + z)) - (512*z*H[-2, 2, z])/
            (1 + z) + (64*(1 - 8*z - 27*z^2 - 8*z^3 + z^4)*H[-1, 2, z])/
            (3*z*(1 + z)) - (320*z*H[-1, 3, z])/(1 + z) + 
           48*(-1 + z)*H[1, 0, z] - (64*z*H[2, 2, z])/(1 + z) - 
           (256*z*H[3, 0, z])/(1 + z) - (512*z*H[-2, -1, 0, z])/(1 + z) + 
           (512*z*H[-2, 0, 0, z])/(1 + z) - (512*z*H[-1, -2, 0, z])/(1 + z) + 
           (32*(1 + z)*(1 - 10*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
           (1664*z*H[-1, -1, 2, z])/(1 + z) + 
           (16*(1 - 8*z - 72*z^2 - 8*z^3 + z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (448*z*H[-1, 2, 0, z])/(1 + z) - 
           (16*z*(-36 - 8*z + z^2)*H[0, 0, 0, z])/(3*(1 + z)) - 
           (64*z*H[2, 0, 0, z])/(1 + z) - (64*z*H[2, 1, 0, z])/(1 + z) - 
           (384*z*H[-1, -1, -1, 0, z])/(1 + z) + (1184*z*H[-1, 0, 0, 0, z])/
            (1 + z) - (736*z*H[0, 0, 0, 0, z])/(1 + z) + 
           (256*z*H[-2, z]*zeta[2])/(1 + z) - (1856*z*H[-1, -1, z]*zeta[2])/
            (1 + z) - (8*H[0, 0, z]*(2 - 23*z - 24*z^2 + z^3 - 
              126*z*zeta[2]))/(3*(1 + z)) + (32*H[2, z]*(-5 - 4*z + z^2 + 
              18*z*zeta[2]))/(3*(1 + z)) + (16*(-1 + z)*H[1, z]*
             (-13*z + 2*zeta[2] - 16*z*zeta[2] + 2*z^2*zeta[2]))/(3*z) + 
           (8*H[-1, 0, z]*(1 - 2*z^2 + z^4 + 300*z^2*zeta[2]))/
            (3*z*(1 + z)) + (8*H[0, z]*(10 - 33*z - 25*z^2 - 144*z*zeta[2] - 
              80*z^2*zeta[2] + 10*z^3*zeta[2] + 108*z*zeta[3]))/(3*(1 + z)) - 
           (16*H[-1, z]*(zeta[2] - 8*z*zeta[2] - 30*z^2*zeta[2] - 
              8*z^3*zeta[2] + z^4*zeta[2] - 96*z^2*zeta[3]))/(z*(1 + z)) + 
           Lh*(-8*(-1 + z)*H[0, z] - (64*z*H[-2, 0, z])/(1 + z) + 
             (32*z*H[2, 0, z])/(1 + z) - (64*z*H[-1, -1, 0, z])/(1 + z) - 
             (96*z*H[-1, 0, 0, z])/(1 + z) + (144*z*H[0, 0, 0, z])/(1 + z) - 
             (32*z*H[-1, z]*zeta[2])/(1 + z) + (4*(-1 + z^2 + 12*z*zeta[3]))/
              (1 + z)) + (4*(-26 + 26*z^2 - 7*zeta[2] + 30*z*zeta[2] + 
              39*z^2*zeta[2] + 2*z^3*zeta[2] - 252*z*zeta[3] - 
              128*z^2*zeta[3] + 16*z^3*zeta[3] + 606*z*zeta[4]))/
            (3*(1 + z))) - (2*(628 - 628*z^2 - 535*zeta[2] - 24*z*zeta[2] + 
            735*z^2*zeta[2] + 8*z^3*zeta[2] - 144*zeta[3] + 3084*z*zeta[3] + 
            1468*z^2*zeta[3] - 32*z^3*zeta[3] + 8028*z*zeta[2]*zeta[3] + 
            3888*z*zeta[4] + 1008*z^2*zeta[4] - 126*z^3*zeta[4] - 
            37800*z*zeta[5]))/(27*(1 + z))) + 
       CA^2*CF*((88*z*(-52 - 24*z + 3*z^2)*H[4, z])/(9*(1 + z)) - 
         (1232*z*H[5, z])/(3*(1 + z)) + (64*z*H[-4, 0, z])/(1 + z) + 
         (8*z*(-278 - 188*z + 19*z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (1984*z*H[-3, 2, z])/(3*(1 + z)) + (16*(-6 + 48*z + 109*z^2)*
           H[-2, 2, z])/(9*z*(1 + z)) + (560*z*H[-2, 3, z])/(1 + z) - 
         (4*(17 - 136*z - 658*z^2 - 136*z^3 + 17*z^4)*H[-1, 3, z])/
          (9*z*(1 + z)) + (3200*z*H[-1, 4, z])/(3*(1 + z)) + 
         (2*(-1 + z)*(-15 + 59*z)*H[1, 2, z])/(9*z) + 
         (100*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) + 
         (44*z*(-21 - 8*z + z^2)*H[2, 2, z])/(9*(1 + z)) + 
         (256*z*H[2, 3, z])/(1 + z) + (8*z*(-113 - 32*z + 4*z^2)*H[3, 0, z])/
          (3*(1 + z)) + (8*z*(-49 - 24*z + 3*z^2)*H[3, 1, z])/(9*(1 + z)) - 
         (256*z*H[3, 2, z])/(3*(1 + z)) - (80*z*H[4, 0, z])/(1 + z) - 
         (64*z*H[4, 1, z])/(3*(1 + z)) - (32*z*H[-3, -1, 0, z])/(3*(1 + z)) + 
         (368*z*H[-3, 0, 0, z])/(1 + z) + (128*z*H[-2, -2, 0, z])/
          (3*(1 + z)) - (8*(12 - 96*z - 305*z^2 - 116*z^3 + 10*z^4)*
           H[-2, -1, 0, z])/(9*z*(1 + z)) - (736*z*H[-2, -1, 2, z])/
          (3*(1 + z)) + (4*z*(-457 - 476*z + 46*z^2)*H[-2, 0, 0, z])/
          (9*(1 + z)) + (224*z*H[-2, 2, 0, z])/(1 + z) + 
         (256*z*H[-2, 2, 1, z])/(3*(1 + z)) + (992*z*H[-1, -3, 0, z])/
          (3*(1 + z)) - (8*(11 - 88*z - 224*z^2 - 100*z^3 + 8*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (736*z*H[-1, -2, 2, z])/
          (3*(1 + z)) - (32*(1 - 8*z - 29*z^2 - 8*z^3 + z^4)*H[-1, -1, 2, z])/
          (3*z*(1 + z)) - (1216*z*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(8 - 64*z - 237*z^2 - 64*z^3 + 8*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) - (8*(3 - 24*z - 98*z^2 - 24*z^3 + 3*z^4)*
           H[-1, 2, 1, z])/(9*z*(1 + z)) + (928*z*H[-1, 2, 2, z])/
          (3*(1 + z)) + (944*z*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*z*H[-1, 3, 1, z])/(3*(1 + z)) - (8*(-1 + z)*(1 - 8*z + z^2)*
           H[1, -2, 0, z])/(9*z) - (2*(-1 + z)*(7 - 12*z + 7*z^2)*
           H[1, 0, 0, z])/(9*z) - (2*(-1 + z)*(-12 - 13*z + 3*z^2)*
           H[1, 1, 0, z])/(9*z) + (44*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/
          (9*z) + (32*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(9*z) + 
         (256*z*H[2, -2, 0, z])/(3*(1 + z)) + (16*z*(-153 - 32*z + 4*z^2)*
           H[2, 0, 0, z])/(9*(1 + z)) + (40*z*(-30 - 8*z + z^2)*
           H[2, 1, 0, z])/(9*(1 + z)) + (416*z*H[2, 1, 2, z])/(3*(1 + z)) + 
         (224*z*H[2, 2, 0, z])/(3*(1 + z)) - (128*z*H[3, 0, 0, z])/
          (3*(1 + z)) - (128*z*H[3, 1, 0, z])/(3*(1 + z)) - 
         (208*z*H[-2, -1, 0, 0, z])/(3*(1 + z)) + (240*z*H[-2, 0, 0, 0, z])/
          (1 + z) - (128*z*H[-1, -2, -1, 0, z])/(1 + z) + 
         (112*z*H[-1, -2, 0, 0, z])/(3*(1 + z)) - (96*z*H[-1, -1, -2, 0, z])/
          (1 + z) - (8*(-1 + 17*z - 140*z^2 + 20*z^3 + 2*z^4)*
           H[-1, -1, -1, 0, z])/(9*z*(1 + z)) - (896*z*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(55 - 431*z - 1228*z^2 - 476*z^3 + 46*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1312*z*H[-1, -1, 2, 0, z])/
          (3*(1 + z)) - (512*z*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(27 - 189*z - 337*z^2 - 216*z^3 + 27*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + (1280*z*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (896*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) - (3128*z*H[0, 0, 0, 0, z])/
          (9*(1 + z)) + (12*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/z + 
         (64*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) + 
         (40*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(9*z) + 
         (352*z*H[2, 0, 0, 0, z])/(3*(1 + z)) + (1024*z*H[2, 1, 0, 0, z])/
          (3*(1 + z)) + (640*z*H[2, 1, 1, 0, z])/(3*(1 + z)) - 
         (576*z*H[-1, -1, -1, 0, 0, z])/(1 + z) - 
         (544*z*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (256*z*H[-1, 0, 0, 0, 0, z])/(1 + z) - (224*z*H[0, 0, 0, 0, 0, z])/
          (1 + z) - (2*z*H[0, 0, 0, z]*(-6961 - 246*z + 69*z^2 - 
            7056*zeta[2]))/(27*(1 + z)) - (2000*z*H[-3, z]*zeta[2])/
          (3*(1 + z)) + (736*z*H[-2, -1, z]*zeta[2])/(3*(1 + z)) + 
         (544*z*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
         (896*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (2*H[3, z]*(216 + 1451*z + 627*z^2 - 1728*z*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(31 + 306*z + 7*z^2 - 450*z*zeta[2]))/
          (9*(1 + z)) + (8*H[2, 1, z]*(1 + 2*z + z^2 + 20*z*zeta[2]))/
          (3*(1 + z)) - (32*H[-1, 2, z]*(18 + 112*z + 18*z^2 + 27*z*zeta[2]))/
          (27*(1 + z)) - (2*H[2, 0, z]*(-60 - 648*z - 49*z^2 + 3*z^3 + 
            912*z*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
           (12 + 87*z - 2246*z^2 - 57*z^3 + 12*z^4 - 7164*z^2*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-2, 0, z]*(9 + 60*z - 1253*z^2 + 84*z^3 + 
            12*z^4 - 4716*z^2*zeta[2]))/(27*z*(1 + z)) - 
         (4*(-1 + z)*H[1, 1, z]*(-17*z + 4*zeta[2] - 32*z*zeta[2] + 
            4*z^2*zeta[2]))/(9*z) - (2*(-1 + z)*H[1, 0, z]*
           (-41*z + 18*zeta[2] - 144*z*zeta[2] + 18*z^2*zeta[2]))/(3*z) + 
         Lp^2*((176*z*H[-1, 0, z])/(3*(1 + z)) - (88*z*H[0, 0, z])/
            (3*(1 + z)) + (22*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) - 
         (2*H[0, 0, z]*(927 + 1252*z - 2031*z^2 - 96*z^3 - 9162*z*zeta[2] - 
            7992*z^2*zeta[2] + 918*z^3*zeta[2] - 12312*z*zeta[3]))/
          (81*(1 + z)) + (4*H[-1, -1, z]*(25*zeta[2] - 209*z*zeta[2] - 
            556*z^2*zeta[2] - 212*z^3*zeta[2] + 22*z^4*zeta[2] - 
            1284*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (2*(-1 + z)*H[1, z]*(389*z - 126*zeta[2] + 183*z*zeta[2] + 
            9*z^2*zeta[2] + 24*zeta[3] - 192*z*zeta[3] + 24*z^2*zeta[3]))/
          (27*z) - (4*H[-2, z]*(-12*zeta[2] + 96*z*zeta[2] + 
            131*z^2*zeta[2] - 116*z^3*zeta[2] + 10*z^4*zeta[2] + 
            528*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (2*H[2, z]*(141*z + 69*z^2 - 72*z^3 - 24*zeta[2] + 192*z*zeta[2] + 
            84*z^2*zeta[2] - 256*z^3*zeta[2] + 32*z^4*zeta[2] + 
            768*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(-33 + 327*z - 2755*z^2 + 489*z^3 + 48*z^4 - 
            27*zeta[2] + 378*z*zeta[2] + 4284*z^2*zeta[2] + 324*z^3*zeta[2] + 
            4752*z^2*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[0, z]*(554 - 278*z - 778*z^2 - 72*zeta[2] - 772*z*zeta[2] - 
            471*z^2*zeta[2] + 15*z^3*zeta[2] + 354*z*zeta[3] - 
            72*z^2*zeta[3] - 18*z^3*zeta[3] - 2358*z*zeta[4]))/(27*(1 + z)) - 
         (4*H[-1, z]*(-51*z*zeta[2] + 22*z^2*zeta[2] - 123*z^3*zeta[2] + 
            48*zeta[3] - 411*z*zeta[3] - 735*z^2*zeta[3] - 420*z^3*zeta[3] + 
            39*z^4*zeta[3] + 855*z^2*zeta[4]))/(27*z*(1 + z)) + 
         Lp*((-8*z*(-49 - 24*z + 3*z^2)*H[3, z])/(3*(1 + z)) + 
           (64*z*H[4, z])/(1 + z) - (32*z*H[-3, 0, z])/(1 + z) - 
           (8*z*(-5 - 24*z + 3*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (256*z*H[-2, 2, z])/(1 + z) + (8*(3 - 24*z - 98*z^2 - 24*z^3 + 
              3*z^4)*H[-1, 2, z])/(3*z*(1 + z)) - (256*z*H[-1, 3, z])/
            (1 + z) + (176*z*H[2, 0, z])/(3*(1 + z)) - (128*z*H[-2, 0, 0, z])/
            (1 + z) + (8*(3 - 24*z - 98*z^2 - 24*z^3 + 3*z^4)*
             H[-1, -1, 0, z])/(3*z*(1 + z)) + (512*z*H[-1, -1, 2, z])/
            (1 + z) - (352*z*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (544*z*H[0, 0, 0, z])/(3*(1 + z)) + (256*z*H[-1, -1, 0, 0, z])/
            (1 + z) - (96*z*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*z*H[0, 0, 0, 0, z])/(1 + z) + (4*z*H[0, 0, z]*
             (-277 - 6*z + 3*z^2 - 216*zeta[2]))/(9*(1 + z)) + 
           (256*z*H[-2, z]*zeta[2])/(1 + z) - (512*z*H[-1, -1, z]*zeta[2])/
            (1 + z) - (8*H[2, z]*(1 + 2*z + z^2 - 8*z*zeta[2]))/(1 + z) - 
           (4*H[-1, 0, z]*(3 + 12*z - 518*z^2 + 12*z^3 + 3*z^4 - 
              792*z^2*zeta[2]))/(9*z*(1 + z)) + (4*(-1 + z)*H[1, z]*
             (-17*z + 3*zeta[2] - 24*z*zeta[2] + 3*z^2*zeta[2]))/(3*z) + 
           (8*H[0, z]*(6 - 11*z - 8*z^2 - 29*z*zeta[2] - 24*z^2*zeta[2] + 
              3*z^3*zeta[2] - 48*z*zeta[3]))/(3*(1 + z)) - 
           (4*H[-1, z]*(3*zeta[2] - 24*z*zeta[2] - 98*z^2*zeta[2] - 
              24*z^3*zeta[2] + 3*z^4*zeta[2] - 288*z^2*zeta[3]))/
            (3*z*(1 + z)) - (4*(106 - 106*z^2 - 18*zeta[2] - 295*z*zeta[2] - 
              6*z^2*zeta[2] + 3*z^3*zeta[2] + 81*z*zeta[3] + 72*z^2*zeta[3] - 
              9*z^3*zeta[3] + 180*z*zeta[4]))/(9*(1 + z))) - 
         (4646 - 4646*z^2 - 2340*zeta[2] - 6914*z*zeta[2] + 
           2730*z^2*zeta[2] + 192*z^3*zeta[2] - 432*zeta[3] - 
           7884*z*zeta[3] + 1494*z^2*zeta[3] - 54*z^3*zeta[3] + 
           15120*z*zeta[2]*zeta[3] + 5535*z*zeta[4] + 2160*z^2*zeta[4] - 
           270*z^3*zeta[4] + 7128*z*zeta[5])/(81*(1 + z))) + 
       CA*(CF*Nf*TF*((128*(-1 + z)*H[1, z])/27 - (320*z*H[3, z])/
            (27*(1 + z)) + (800*z*H[4, z])/(9*(1 + z)) + (128*z*H[-3, 0, z])/
            (9*(1 + z)) + (1600*z*H[-2, 0, z])/(27*(1 + z)) - 
           (320*z*H[-2, 2, z])/(9*(1 + z)) + (640*z*H[-1, 2, z])/
            (27*(1 + z)) - (512*z*H[-1, 3, z])/(9*(1 + z)) - 
           (16*(-1 + z)*H[1, 0, z])/3 - (16*(-1 + z)*H[1, 1, z])/9 - 
           (320*z*H[2, 0, z])/(9*(1 + z)) + (64*z*H[2, 2, z])/(3*(1 + z)) + 
           (224*z*H[3, 0, z])/(3*(1 + z)) + (64*z*H[3, 1, z])/(9*(1 + z)) - 
           (128*z*H[-2, -1, 0, z])/(9*(1 + z)) - (160*z*H[-2, 0, 0, z])/
            (9*(1 + z)) - (128*z*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (640*z*H[-1, -1, 0, z])/(9*(1 + z)) - (128*z*H[-1, -1, 2, z])/
            (3*(1 + z)) + (2560*z*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (64*z*H[-1, 2, 0, z])/(3*(1 + z)) - (128*z*H[-1, 2, 1, z])/
            (9*(1 + z)) - (4000*z*H[0, 0, 0, z])/(27*(1 + z)) + 
           (96*z*H[2, 0, 0, z])/(1 + z) + (128*z*H[2, 1, 0, z])/(3*(1 + z)) - 
           (512*z*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (320*z*H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*z*H[-1, 0, 0, 0, z])/
            (9*(1 + z)) + (1504*z*H[0, 0, 0, 0, z])/(9*(1 + z)) + 
           (256*z*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (128*z*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (32*H[-1, 0, z]*(9 + 130*z + 9*z^2 - 180*z*zeta[2]))/
            (81*(1 + z)) - (16*H[2, z]*(-1 + z^2 - 4*z*zeta[2]))/
            (3*(1 + z)) - (32*H[0, 0, z]*(-18 - 65*z + 9*z^2 + 72*z*zeta[2]))/
            (81*(1 + z)) + Lp*((16*(-1 + z)*H[1, z])/3 - (64*z*H[3, z])/
              (3*(1 + z)) + (64*z*H[-2, 0, z])/(3*(1 + z)) - 
             (640*z*H[-1, 0, z])/(9*(1 + z)) + (128*z*H[-1, 2, z])/
              (3*(1 + z)) + (320*z*H[0, 0, z])/(9*(1 + z)) - 
             (64*z*H[2, 0, z])/(3*(1 + z)) + (128*z*H[-1, -1, 0, z])/
              (3*(1 + z)) + (128*z*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (224*z*H[0, 0, 0, z])/(3*(1 + z)) - (64*z*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[0, z]*(-1 + z^2 + 2*z*zeta[2]))/
              (3*(1 + z)) - (80*(-1 + z^2 + 4*z*zeta[2]))/(9*(1 + z))) + 
           Lp^2*((-64*z*H[-1, 0, z])/(3*(1 + z)) + (32*z*H[0, 0, z])/
              (3*(1 + z)) - (8*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) + 
           (64*z*H[-1, z]*(5*zeta[2] + 6*zeta[3]))/(27*(1 + z)) + 
           (8*H[0, z]*(-27 + 6*z + 33*z^2 + 20*z*zeta[2] - 96*z*zeta[3]))/
            (27*(1 + z)) + (8*(149 - 149*z^2 - 72*zeta[2] - 260*z*zeta[2] + 
              36*z^2*zeta[2] - 360*z*zeta[3] - 378*z*zeta[4]))/
            (81*(1 + z))) + CF^2*((-124*z*(-113 - 56*z + 7*z^2)*H[4, z])/
            (9*(1 + z)) + (2672*z*H[5, z])/(3*(1 + z)) + (1472*z*H[-4, 0, z])/
            (3*(1 + z)) - (8*z*(-682 - 500*z + 49*z^2)*H[-3, 0, z])/
            (9*(1 + z)) - (6496*z*H[-3, 2, z])/(3*(1 + z)) - 
           (8*(-39 + 312*z + 661*z^2 - 8*z^3 + z^4)*H[-2, 2, z])/
            (9*z*(1 + z)) - (5168*z*H[-2, 3, z])/(3*(1 + z)) + 
           (4*(55 - 440*z - 1982*z^2 - 440*z^3 + 55*z^4)*H[-1, 3, z])/
            (9*z*(1 + z)) - (3424*z*H[-1, 4, z])/(1 + z) - 
           (4*(-1 + z)*(-9 + 31*z)*H[1, 2, z])/(3*z) - 
           (328*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) - 
           (8*z*(-119 - 48*z + 6*z^2)*H[2, 2, z])/(3*(1 + z)) - 
           (2912*z*H[2, 3, z])/(3*(1 + z)) - (4*z*(-1923 - 640*z + 80*z^2)*
             H[3, 0, z])/(9*(1 + z)) - (16*z*(-76 - 40*z + 5*z^2)*H[3, 1, z])/
            (9*(1 + z)) + (640*z*H[3, 2, z])/(3*(1 + z)) - 
           (1040*z*H[4, 0, z])/(3*(1 + z)) + (128*z*H[4, 1, z])/(3*(1 + z)) - 
           (128*z*H[-3, -1, 0, z])/(3*(1 + z)) - (1168*z*H[-3, 0, 0, z])/
            (3*(1 + z)) - (512*z*H[-2, -2, 0, z])/(1 + z) + 
           (8*(33 - 264*z - 862*z^2 - 308*z^3 + 25*z^4)*H[-2, -1, 0, z])/
            (9*z*(1 + z)) + (2528*z*H[-2, -1, 2, z])/(3*(1 + z)) - 
           (4*(-6 + 48*z - 995*z^2 - 1332*z^3 + 126*z^4)*H[-2, 0, 0, z])/
            (9*z*(1 + z)) - (480*z*H[-2, 2, 0, z])/(1 + z) - 
           (832*z*H[-2, 2, 1, z])/(3*(1 + z)) - (2912*z*H[-1, -3, 0, z])/
            (3*(1 + z)) + (8*(32 - 256*z - 691*z^2 - 292*z^3 + 23*z^4)*
             H[-1, -2, 0, z])/(9*z*(1 + z)) + (2528*z*H[-1, -2, 2, z])/
            (3*(1 + z)) + (8*(41 - 328*z - 1110*z^2 - 328*z^3 + 41*z^4)*
             H[-1, -1, 2, z])/(9*z*(1 + z)) + (1472*z*H[-1, -1, 3, z])/
            (1 + z) + (8*(25 - 200*z - 744*z^2 - 200*z^3 + 25*z^4)*
             H[-1, 2, 0, z])/(9*z*(1 + z)) + 
           (16*(5 - 40*z - 152*z^2 - 40*z^3 + 5*z^4)*H[-1, 2, 1, z])/
            (9*z*(1 + z)) - (3104*z*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (2096*z*H[-1, 3, 0, z])/(3*(1 + z)) - (256*z*H[-1, 3, 1, z])/
            (1 + z) + (16*(-1 + z)*(1 - 8*z + z^2)*H[1, -2, 0, z])/(3*z) + 
           (2*(-1 + z)*(7 + 12*z + 7*z^2)*H[1, 0, 0, z])/(9*z) + 
           (2*(-1 + z)*(-17 - 18*z + z^2)*H[1, 1, 0, z])/(3*z) - 
           (16*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/z - 
           (40*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(3*z) - 
           (192*z*H[2, -2, 0, z])/(1 + z) - (4*z*(-1647 - 440*z + 55*z^2)*
             H[2, 0, 0, z])/(9*(1 + z)) - (4*z*(-269 - 88*z + 11*z^2)*
             H[2, 1, 0, z])/(3*(1 + z)) - (480*z*H[2, 1, 2, z])/(1 + z) - 
           (480*z*H[2, 2, 0, z])/(1 + z) - (448*z*H[3, 0, 0, z])/
            (3*(1 + z)) + (64*z*H[3, 1, 0, z])/(3*(1 + z)) - 
           (192*z*H[-2, -1, -1, 0, z])/(1 + z) - (656*z*H[-2, -1, 0, 0, z])/
            (3*(1 + z)) + (272*z*H[-2, 0, 0, 0, z])/(1 + z) + 
           (128*z*H[-1, -2, -1, 0, z])/(1 + z) - (1520*z*H[-1, -2, 0, 0, z])/
            (3*(1 + z)) + (32*z*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(-2 + 34*z - 271*z^2 + 52*z^3 + 7*z^4)*H[-1, -1, -1, 0, z])/
            (9*z*(1 + z)) + (3200*z*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(161 - 1270*z - 3725*z^2 - 1396*z^3 + 134*z^4)*
             H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + (5152*z*H[-1, -1, 2, 0, z])/
            (3*(1 + z)) + (1792*z*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(77 - 562*z - 494*z^2 - 616*z^3 + 77*z^4)*H[-1, 0, 0, 0, z])/
            (9*z*(1 + z)) - (1120*z*H[-1, 2, 0, 0, z])/(1 + z) - 
           (2816*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (4*z*(-2599 - 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(1 + z)) - 
           (388*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/(9*z) - 
           (220*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) - 
           (44*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(3*z) - 
           (2336*z*H[2, 0, 0, 0, z])/(3*(1 + z)) - (3872*z*H[2, 1, 0, 0, z])/
            (3*(1 + z)) - (768*z*H[2, 1, 1, 0, z])/(1 + z) + 
           (1728*z*H[-1, -1, -1, 0, 0, z])/(1 + z) + 
           (640*z*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (1024*z*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
           (704*z*H[0, 0, 0, 0, 0, z])/(1 + z) + (2144*z*H[-3, z]*zeta[2])/
            (1 + z) - (2816*z*H[-2, -1, z]*zeta[2])/(3*(1 + z)) - 
           (2336*z*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
           (3200*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
           (2*H[0, 0, 0, z]*(-120 - 14897*z - 452*z^2 + 79*z^3 - 
              18630*z*zeta[2]))/(27*(1 + z)) - 
           (8*H[2, 1, z]*(13 + 20*z + 7*z^2 + 240*z*zeta[2]))/(9*(1 + z)) + 
           (2*H[2, 0, z]*(-316 - 1443*z - 52*z^2 + 3*z^3 + 2652*z*zeta[2]))/
            (9*(1 + z)) + (4*H[3, z]*(-465 - 2360*z - 994*z^2 + 5*z^3 + 
              2700*z*zeta[2]))/(27*(1 + z)) - (4*H[-1, 0, 0, z]*
             (17 + 149*z - 5536*z^2 - 283*z^3 + 17*z^4 - 24462*z^2*zeta[2]))/
            (27*z*(1 + z)) - (4*H[-2, 0, z]*(9 + 138*z - 2764*z^2 + 164*z^3 + 
              17*z^4 - 14832*z^2*zeta[2]))/(27*z*(1 + z)) + 
           (4*H[-1, -1, 0, z]*(5 + 530*z + 3834*z^2 + 98*z^3 + 5*z^4 - 
              9000*z^2*zeta[2]))/(27*z*(1 + z)) - 
           (4*H[-1, 2, z]*(5 - 532*z - 2866*z^2 - 532*z^3 + 5*z^4 - 
              1080*z^2*zeta[2]))/(27*z*(1 + z)) + (4*(-1 + z)*H[1, 1, z]*
             (-57*z + 13*zeta[2] - 104*z*zeta[2] + 13*z^2*zeta[2]))/(9*z) + 
           (4*(-1 + z)*H[1, 0, z]*(-227*z + 86*zeta[2] - 688*z*zeta[2] + 
              86*z^2*zeta[2]))/(9*z) + Lp^3*((-16*z*H[-1, 0, z])/(1 + z) + 
             (8*z*H[0, 0, z])/(1 + z) - (2*(-1 + z^2 + 4*z*zeta[2]))/
              (1 + z)) + (2*H[0, 0, z]*(2811 - 919*z - 7482*z^2 - 204*z^3 - 
              37278*z*zeta[2] - 28440*z^2*zeta[2] + 3312*z^3*zeta[2] - 
              40824*z*zeta[3]))/(81*(1 + z)) - 
           (4*H[-1, 0, z]*(114 - 1104*z + 4784*z^2 - 1536*z^3 - 102*z^4 + 
              171*zeta[2] - 1692*z*zeta[2] - 12861*z^2*zeta[2] - 
              1692*z^3*zeta[2] + 90*z^4*zeta[2] - 28512*z^2*zeta[3]))/
            (81*z*(1 + z)) - (4*H[-1, -1, z]*(84*zeta[2] - 690*z*zeta[2] - 
              1949*z^2*zeta[2] - 708*z^3*zeta[2] + 75*z^4*zeta[2] - 
              4764*z^2*zeta[3]))/(9*z*(1 + z)) + (4*(-1 + z)*H[1, z]*
             (706*z - 241*zeta[2] + 296*z*zeta[2] + 2*z^2*zeta[2] + 
              48*zeta[3] - 384*z*zeta[3] + 48*z^2*zeta[3]))/(27*z) + 
           (4*H[-2, z]*(-45*zeta[2] + 360*z*zeta[2] + 460*z^2*zeta[2] - 
              324*z^3*zeta[2] + 27*z^4*zeta[2] + 2220*z^2*zeta[3]))/
            (9*z*(1 + z)) + (4*H[2, z]*(704*z + 325*z^2 - 379*z^3 - 
              117*zeta[2] + 936*z*zeta[2] - 72*z^2*zeta[2] - 1272*z^3*zeta[
                2] + 159*z^4*zeta[2] + 3528*z^2*zeta[3]))/(27*z*(1 + z)) + 
           Lp^2*(8*(-1 + z)*H[1, z] - (32*z*H[3, z])/(1 + z) + 
             (80*z*H[-2, 0, z])/(1 + z) - (352*z*H[-1, 0, z])/(3*(1 + z)) + 
             (64*z*H[-1, 2, z])/(1 + z) + (176*z*H[0, 0, z])/(3*(1 + z)) - 
             (8*z*H[2, 0, z])/(1 + z) - (112*z*H[-1, -1, 0, z])/(1 + z) + 
             (120*z*H[-1, 0, 0, z])/(1 + z) - (68*z*H[0, 0, 0, z])/(1 + z) - 
             (120*z*H[-1, z]*zeta[2])/(1 + z) + (2*H[0, z]*(-1 + 4*z + 
                5*z^2 + 32*z*zeta[2]))/(1 + z) + Lh*((-32*z*H[-1, 0, z])/
                (1 + z) + (16*z*H[0, 0, z])/(1 + z) - (4*(-1 + z^2 + 
                  4*z*zeta[2]))/(1 + z)) - (-47 + 47*z^2 + 176*z*zeta[2] - 
               300*z*zeta[3])/(3*(1 + z))) - (2*H[0, z]*(1467 - 1045*z - 
              2350*z^2 - 207*zeta[2] - 3617*z*zeta[2] - 1993*z^2*zeta[2] + 
              35*z^3*zeta[2] + 1464*z*zeta[3] + 744*z^2*zeta[3] - 
              174*z^3*zeta[3] - 1278*z*zeta[4]))/(27*(1 + z)) + 
           (2*H[-1, z]*(15*zeta[2] - 534*z*zeta[2] - 1898*z^2*zeta[2] - 
              966*z^3*zeta[2] + 15*z^4*zeta[2] + 312*zeta[3] - 
              2604*z*zeta[3] - 5910*z^2*zeta[3] - 2712*z^3*zeta[3] + 
              258*z^4*zeta[3] + 24768*z^2*zeta[4]))/(27*z*(1 + z)) + 
           Lp*((16*z*(-76 - 40*z + 5*z^2)*H[3, z])/(3*(1 + z)) + 
             (16*z*H[4, z])/(1 + z) - (288*z*H[-3, 0, z])/(1 + z) + 
             (16*z*(-5 - 32*z + 4*z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (768*z*H[-2, 2, z])/(1 + z) - (16*(5 - 40*z - 152*z^2 - 40*z^3 + 
                5*z^4)*H[-1, 2, z])/(3*z*(1 + z)) + (672*z*H[-1, 3, z])/
              (1 + z) - 24*(-1 + z)*H[1, 0, z] - (352*z*H[2, 0, z])/
              (3*(1 + z)) + (32*z*H[2, 2, z])/(1 + z) + (128*z*H[3, 0, z])/
              (1 + z) + (256*z*H[-2, -1, 0, z])/(1 + z) + 
             (256*z*H[-1, -2, 0, z])/(1 + z) - (64*(1 - 8*z - 29*z^2 - 
                8*z^3 + z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
             (1856*z*H[-1, -1, 2, z])/(1 + z) - (8*(1 - 8*z - 160*z^2 - 
                8*z^3 + z^4)*H[-1, 0, 0, z])/(3*z*(1 + z)) - 
             (224*z*H[-1, 2, 0, z])/(1 + z) + (8*z*(-172 - 8*z + z^2)*H[0, 0, 
                0, z])/(3*(1 + z)) + (32*z*H[2, 0, 0, z])/(1 + z) + 
             (32*z*H[2, 1, 0, z])/(1 + z) + (192*z*H[-1, -1, -1, 0, z])/
              (1 + z) - (512*z*H[-1, -1, 0, 0, z])/(1 + z) - 
             (400*z*H[-1, 0, 0, 0, z])/(1 + z) + (304*z*H[0, 0, 0, 0, z])/
              (1 + z) - (640*z*H[-2, z]*zeta[2])/(1 + z) + 
             (1952*z*H[-1, -1, z]*zeta[2])/(1 + z) - (4*H[0, 0, z]*(-6 - 
                485*z + 60*z^2 + 3*z^3 - 54*z*zeta[2]))/(9*(1 + z)) + 
             (32*H[2, z]*(4 + 5*z + z^2 - 21*z*zeta[2]))/(3*(1 + z)) + 
             (4*H[-1, 0, z]*(3 + 24*z - 1030*z^2 + 24*z^3 + 3*z^4 - 
                2484*z^2*zeta[2]))/(9*z*(1 + z)) - (40*(-1 + z)*H[1, z]*(
                -6*z + zeta[2] - 8*z*zeta[2] + z^2*zeta[2]))/(3*z) - 
             (4*H[0, z]*(34 - 77*z - 57*z^2 - 260*z*zeta[2] - 176*z^2*
                 zeta[2] + 22*z^3*zeta[2] - 84*z*zeta[3]))/(3*(1 + z)) + 
             (16*H[-1, z]*(3*zeta[2] - 24*z*zeta[2] - 94*z^2*zeta[2] - 
                24*z^3*zeta[2] + 3*z^4*zeta[2] - 288*z^2*zeta[3]))/
              (3*z*(1 + z)) + Lh*(4*(-1 + z)*H[0, z] + (32*z*H[-2, 0, z])/
                (1 + z) - (16*z*H[2, 0, z])/(1 + z) + (32*z*H[-1, -1, 0, z])/
                (1 + z) + (48*z*H[-1, 0, 0, z])/(1 + z) - (72*z*H[0, 0, 0, 
                  z])/(1 + z) + (16*z*H[-1, z]*zeta[2])/(1 + z) - 
               (2*(-1 + z^2 + 12*z*zeta[3]))/(1 + z)) + 
             (2*(502 - 502*z^2 - 51*zeta[2] - 1270*z*zeta[2] - 141*z^2*
                 zeta[2] + 6*z^3*zeta[2] + 1080*z*zeta[3] + 672*z^2*zeta[3] - 
                84*z^3*zeta[3] - 1098*z*zeta[4]))/(9*(1 + z))) + 
           (11176 - 11176*z^2 - 6285*zeta[2] - 13900*z*zeta[2] + 
             7665*z^2*zeta[2] + 408*z^3*zeta[2] - 1296*zeta[3] - 
             6516*z*zeta[3] + 7392*z^2*zeta[3] - 204*z^3*zeta[3] + 
             54324*z*zeta[2]*zeta[3] + 22734*z*zeta[4] + 7344*z^2*zeta[4] - 
             918*z^3*zeta[4] - 99144*z*zeta[5])/(81*(1 + z)))))
 
tFF["qq"] = as*CF*(4*Lp - (8*z*H[0, z])/(-1 + z)) - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
      (16*as^2*CF^2*Lp^2 + as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - 
           (64*Lp^3)/3)*Nf*TF + CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 
           16*Lp^2*zeta[2]) + CA*CF^2*((176*Lp^3)/3 + 
           Lp^2*(2144/9 - 64*zeta[2]) + Lp*(6464/27 - 224*zeta[3])))) + 
     as^2*(CF*Nf*TF*((-8*Lp^2)/3 + (4*(-65 + 9*z))/27 + 
         (40*z*H[0, z])/(3*(-1 + z)) + Lp*(-80/9 + (16*z*H[0, z])/
            (3*(-1 + z))) - (8*z*H[0, 0, z])/(3*(-1 + z))) + 
       CF^2*(-4*Lp^3 - 2*z*H[1, z] + Lp^2*(-8*Lh + (16*z*H[0, z])/(-1 + z) + 
           16*H[1, z]) + (56*z*H[3, z])/(-1 + z) - (30*z*H[0, 0, z])/
          (-1 + z) + (16*z*H[1, 2, z])/(-1 + z) + (104*z*H[2, 0, z])/
          (-1 + z) + (8*z*H[2, 1, z])/(-1 + z) + (160*z*H[0, 0, 0, z])/
          (-1 + z) + (72*z*H[1, 0, 0, z])/(-1 + z) + (16*z*H[1, 1, 0, z])/
          (-1 + z) + Lp*((12*z*H[0, z])/(-1 + z) + (16*Lh*z*H[0, z])/
            (-1 + z) - (48*z*H[2, z])/(-1 + z) - (64*z*H[0, 0, z])/(-1 + z) - 
           (48*z*H[1, 0, z])/(-1 + z) + 4*(-1 + z - zeta[2])) - 
         (2*H[0, z]*(2 - 13*z + 3*z^2 - 8*z*zeta[2]))/(-1 + z) + 
         (2*(1 - 2*z + z^2 + 44*z*zeta[3]))/(-1 + z)) + 
       CA*CF*((22*Lp^2)/3 + 2*z*H[1, z] - (8*z*H[3, z])/(-1 + z) + 
         (22*z*H[0, 0, z])/(3*(-1 + z)) - (8*z*H[1, 2, z])/(-1 + z) - 
         (36*z*H[0, 0, 0, z])/(-1 + z) - (16*z*H[1, 0, 0, z])/(-1 + z) - 
         (8*z*H[1, 1, 0, z])/(-1 + z) + (2*H[0, z]*(3 - 79*z + 6*z^2 + 
            36*z*zeta[2]))/(3*(-1 + z)) + Lp*((-44*z*H[0, z])/(3*(-1 + z)) + 
           (8*z*H[0, 0, z])/(-1 + z) - (2*(-143 + 9*z + 36*zeta[2]))/9) - 
         (2*(467 - 530*z + 63*z^2 - 378*zeta[3] + 162*z*zeta[3]))/
          (27*(-1 + z)))) + plusD[0, 1 - z]*(-4*as*CF*Lp + 
       as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + as^3*(CF*Nf^2*TF^2*((-1600*Lp)/81 - (320*Lp^2)/27 - 
           (64*Lp^3)/27 + 4*(-1856/729 - (32*zeta[3])/9)) + 
         CA*CF^2*((88*Lh*Lp^3)/3 + (154*Lp^4)/9 + 
           Lh*Lp^2*(1072/9 - 32*zeta[2]) + Lp^3*(536/9 - 16*zeta[2]) + 
           (808*zeta[2])/27 + Lh*Lp*(3232/27 - 112*zeta[3]) + 
           Lp^2*(808/27 + (110*zeta[2])/3 - 28*zeta[3]) - 
           28*zeta[2]*zeta[3] + Lp*(-4856/81 + (670*zeta[2])/9 + 
             (308*zeta[3])/9 - 40*zeta[4])) + CF^2*Nf*TF*((-896*Lh*Lp)/27 - 
           (320*Lh*Lp^2)/9 - (160*Lp^3)/9 - (32*Lh*Lp^3)/3 - (56*Lp^4)/9 + 
           2*Lp^2*(-4/27 - (20*zeta[2])/3) + 2*Lp*(3626/81 - 
             (100*zeta[2])/9 - (344*zeta[3])/9) + 
           2*(1711/27 - (112*zeta[2])/27 - (304*zeta[3])/9 - 16*zeta[4])) + 
         CF^3*(-8*Lh^2*Lp^3 - 8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           28*Lp^3*zeta[2] - 5*Lp*zeta[4]) + CA*CF*Nf*TF*
          ((352*Lp^3)/27 + 2*Lp*(8204/81 - (160*zeta[2])/9) + 
           2*Lp^2*(1156/27 - (16*zeta[2])/3) + 
           2*(62626/729 - (824*zeta[2])/81 - (904*zeta[3])/27 + 
             (20*zeta[4])/3)) + CA^2*CF*(-297029/729 - (484*Lp^3)/27 + 
           (6392*zeta[2])/81 + Lp^2*(-3560/27 + (88*zeta[2])/3) + 
           (12328*zeta[3])/27 - (176*zeta[2]*zeta[3])/3 + 
           Lp*(-31006/81 + (1072*zeta[2])/9 + 176*zeta[3] - 88*zeta[4]) + 
           (154*zeta[4])/3 - 192*zeta[5]))) + 
     as^3*(CF*Nf^2*TF^2*((64*Lp^3)/27 - (32*(1 + 14*z + z^2)*H[0, z])/
          (27*(-1 + z)) + Lp^2*(320/27 - (64*z*H[0, z])/(9*(-1 + z))) + 
         (1600*z*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*(1600/81 - (640*z*H[0, z])/(27*(-1 + z)) + (128*z*H[0, 0, z])/
            (9*(-1 + z))) - (448*z*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (32*(-277 + 45*z - 324*zeta[3]))/729) + 
       CF^2*Nf*TF*((56*Lp^4)/9 - (896*Lh*z*H[0, z])/(27*(-1 + z)) + 
         Lp^3*(160/9 + (32*Lh)/3 - (208*z*H[0, z])/(9*(-1 + z)) - 
           (64*H[1, z])/3) - (6224*z*H[3, z])/(27*(-1 + z)) + 
         (1664*z*H[4, z])/(9*(-1 + z)) - (640*z*H[1, 2, z])/(9*(-1 + z)) + 
         (320*z*H[1, 3, z])/(3*(-1 + z)) - (9776*z*H[2, 0, z])/
          (27*(-1 + z)) - (320*z*H[2, 1, z])/(9*(-1 + z)) + 
         (256*z*H[2, 2, z])/(3*(-1 + z)) + (1280*z*H[3, 0, z])/(9*(-1 + z)) + 
         (512*z*H[3, 1, z])/(9*(-1 + z)) - (17792*z*H[0, 0, 0, z])/
          (27*(-1 + z)) - (320*z*H[1, 0, 0, z])/(-1 + z) - 
         (640*z*H[1, 1, 0, z])/(9*(-1 + z)) + (128*z*H[1, 1, 2, z])/
          (3*(-1 + z)) + (1088*z*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (256*z*H[1, 2, 1, z])/(9*(-1 + z)) + (2240*z*H[2, 0, 0, z])/
          (9*(-1 + z)) + (832*z*H[2, 1, 0, z])/(9*(-1 + z)) + 
         (128*z*H[2, 1, 1, z])/(9*(-1 + z)) + (3904*z*H[0, 0, 0, 0, z])/
          (9*(-1 + z)) + (1216*z*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
         (128*z*H[1, 1, 0, 0, z])/(-1 + z) + (512*z*H[1, 1, 1, 0, z])/
          (9*(-1 + z)) + Lp^2*((-248*z*H[0, z])/(3*(-1 + z)) + 
           Lh*(320/9 - (64*z*H[0, z])/(3*(-1 + z))) - (640*H[1, z])/9 + 
           (64*z*H[2, z])/(-1 + z) + (88*z*H[0, 0, z])/(-1 + z) + 
           (64*z*H[1, 0, z])/(-1 + z) - (4*(-47 + 45*z - 90*zeta[2]))/27) - 
         (32*z*H[1, 1, z]*(-1 + z - 4*zeta[2]))/(9*(-1 + z)) - 
         (64*H[1, 0, z]*(18 - 185*z + 27*z^2 + 63*z*zeta[2]))/(81*(-1 + z)) - 
         (8*H[2, z]*(36 - 1291*z + 72*z^2 + 288*z*zeta[2]))/(81*(-1 + z)) - 
         (8*H[0, 0, z]*(144 - 3143*z + 216*z^2 + 2133*z*zeta[2]))/
          (81*(-1 + z)) + Lp*((16*(-121 + 18*z)*H[1, z])/27 + 
           (1760*z*H[2, z])/(9*(-1 + z)) - (352*z*H[3, z])/(3*(-1 + z)) + 
           (944*z*H[0, 0, z])/(3*(-1 + z)) + Lh*((-8*(-121 + 9*z))/27 - 
             (560*z*H[0, z])/(9*(-1 + z)) + (16*z*H[0, 0, z])/(3*(-1 + z))) + 
           (1760*z*H[1, 0, z])/(9*(-1 + z)) - (128*z*H[1, 2, z])/
            (3*(-1 + z)) - (448*z*H[2, 0, z])/(3*(-1 + z)) - 
           (64*z*H[2, 1, z])/(3*(-1 + z)) - (288*z*H[0, 0, 0, z])/(-1 + z) - 
           (608*z*H[1, 0, 0, z])/(3*(-1 + z)) - (128*z*H[1, 1, 0, z])/
            (3*(-1 + z)) + (8*H[0, z]*(36 - 373*z + 36*z^2 + 90*z*zeta[2]))/
            (27*(-1 + z)) - (4*(1453 + 360*z - 450*zeta[2] - 1548*zeta[3]))/
            81) + (8*z*H[1, z]*(-13 + 13*z + 8*zeta[3]))/(9*(-1 + z)) + 
         (4*H[0, z]*(324 - 193*z + 546*z^2 - 6*z*zeta[2] - 4104*z*zeta[3]))/
          (81*(-1 + z)) - (2*(-3833 + 2533*z + 1300*z^2 + 822*zeta[2] - 
            912*z*zeta[2] + 342*z^2*zeta[2] + 2736*zeta[3] + 5736*z*zeta[3] + 
            1296*zeta[4] + 5256*z*zeta[4]))/(81*(-1 + z))) + 
       CF^3*(2*Lp^5 + Lp^4*(8*Lh - (12*z*H[0, z])/(-1 + z) - 16*H[1, z]) + 
         (8*z*(-468 + 376*z + 47*z^2)*H[4, z])/(9*(-1 + z)) - 
         (8224*z*H[5, z])/(3*(-1 + z)) + (320*z*H[-4, 0, z])/(3*(-1 + z)) + 
         (128*z*(12 + z)*H[-3, 0, z])/3 + (64*z*H[-3, 2, z])/(-1 + z) - 
         (16*(9 + 81*z + 9*z^2 + z^3)*H[-2, 2, z])/(9*z) + 
         (128*z*H[-2, 3, z])/(3*(-1 + z)) - (40*(1 + z)*(1 + 14*z + z^2)*
           H[-1, 2, z])/(27*z) - (104*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/
          (9*z) + (16*(2 + 28*z - 69*z^2 + 24*z^3 + 3*z^4)*H[1, 3, z])/
          (3*(-1 + z)*z) - (5344*z*H[1, 4, z])/(3*(-1 + z)) + 
         (8*z*(-72 + 76*z + 5*z^2)*H[2, 2, z])/(9*(-1 + z)) - 
         (1536*z*H[2, 3, z])/(-1 + z) + (8*z*(477 + 104*z + 22*z^2)*
           H[3, 0, z])/(9*(-1 + z)) + (8*z*(-45 + 20*z + 7*z^2)*H[3, 1, z])/
          (9*(-1 + z)) - (1248*z*H[3, 2, z])/(-1 + z) - (2912*z*H[4, 0, z])/
          (-1 + z) - (2624*z*H[4, 1, z])/(3*(-1 + z)) - 
         (3008*z*H[-3, -1, 0, z])/(3*(-1 + z)) + (1600*z*H[-3, 0, 0, z])/
          (3*(-1 + z)) - (1024*z*H[-2, -2, 0, z])/(3*(-1 + z)) - 
         (16*(5 + 45*z + 54*z^2 + 6*z^3)*H[-2, -1, 0, z])/(3*z) - 
         (256*z*H[-2, -1, 2, z])/(3*(-1 + z)) + 
         (8*(-6 - 48*z - 621*z^2 + 536*z^3 + 67*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*z) - (64*(1 + z)*(1 + 8*z + z^2)*H[-1, -2, 0, z])/
          (3*z) + (8*(1 + z)*(5 + 82*z + 5*z^2)*H[-1, -1, 0, z])/(27*z) - 
         (112*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 2, z])/(9*z) + 
         (8*(1 + z)*(7 - 64*z + 7*z^2)*H[-1, 0, 0, z])/(27*z) - 
         (112*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 0, z])/(9*z) - 
         (32*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 1, z])/(9*z) - 
         (640*z*H[1, -3, 0, z])/(-1 + z) - (32*(1 + 9*z - 18*z^2 + 2*z^3)*
           H[1, -2, 0, z])/(9*z) + (128*z*H[1, -2, 2, z])/(-1 + z) + 
         (8*(-8 - 72*z + 81*z^2 + 5*z^3)*H[1, 1, 2, z])/(9*z) - 
         (512*z*H[1, 1, 3, z])/(-1 + z) + 
         (16*(1 + 8*z + 54*z^2 - 4*z^3 + 4*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (8*(1 + z)*(1 - 4*z + z^2)*H[1, 2, 1, z])/(3*z) - 
         (480*z*H[1, 2, 2, z])/(-1 + z) - (4544*z*H[1, 3, 0, z])/
          (3*(-1 + z)) - (832*z*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (1664*z*H[2, -2, 0, z])/(3*(-1 + z)) + 
         (8*z*(79 + 12*z)*H[2, 0, 0, z])/(-1 + z) + 
         (8*z*(45 + 56*z + 7*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
         (1216*z*H[2, 1, 2, z])/(3*(-1 + z)) - (6016*z*H[2, 2, 0, z])/
          (3*(-1 + z)) - (896*z*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (2144*z*H[3, 0, 0, z])/(-1 + z) - (3808*z*H[3, 1, 0, z])/
          (3*(-1 + z)) - (128*z*H[3, 1, 1, z])/(-1 + z) + 
         (256*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) - 
         (2048*z*H[-2, -1, 0, 0, z])/(3*(-1 + z)) + (640*z*H[-2, 0, 0, 0, z])/
          (-1 + z) + (32*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
         (472*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
         (248*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         (8*z*(-1899 + 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)) + 
         (128*z*H[1, -2, -1, 0, z])/(3*(-1 + z)) - (1664*z*H[1, -2, 0, 0, z])/
          (3*(-1 + z)) + (8*(11 + 88*z + 450*z^2 + 88*z^3 + 11*z^4)*
           H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - (640*z*H[1, 1, -2, 0, z])/
          (3*(-1 + z)) + (8*(-5 - 21*z + 36*z^2)*H[1, 1, 0, 0, z])/(3*z) + 
         (8*(-10 - 54*z + 63*z^2 + 7*z^3)*H[1, 1, 1, 0, z])/(9*z) - 
         (576*z*H[1, 1, 2, 0, z])/(-1 + z) - (3808*z*H[1, 2, 0, 0, z])/
          (3*(-1 + z)) - (1600*z*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (2784*z*H[2, 0, 0, 0, z])/(-1 + z) - (3520*z*H[2, 1, 0, 0, z])/
          (3*(-1 + z)) - (384*z*H[2, 1, 1, 0, z])/(-1 + z) - 
         (3392*z*H[0, 0, 0, 0, 0, z])/(-1 + z) - (6560*z*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (3904*z*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (256*z*H[1, 1, 1, 0, 0, z])/(-1 + z) - (1696*z*H[-3, z]*zeta[2])/
          (3*(-1 + z)) + (128*z*H[-2, -1, z]*zeta[2])/(-1 + z) + 
         (128*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(9*z) - 
         (320*z*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (4*H[0, 0, 0, z]*(-120 + 5088*z - 1292*z^2 + 59*z^3 - 
            6984*z*zeta[2]))/(27*(-1 + z)) - 
         (4*H[3, z]*(-102 + 765*z - 1004*z^2 + 17*z^3 - 990*z*zeta[2]))/
          (27*(-1 + z)) + (8*H[2, 1, z]*(5 - 18*z + 19*z^2 + 15*z*zeta[2]))/
          (9*(-1 + z)) + (8*H[2, 0, z]*(38 - 545*z + 78*z^2 + 3*z^3 + 
            75*z*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
           (7 - 76*z + 624*z^2 - 190*z^3 + 7*z^4 - 1398*z^2*zeta[2]))/
          (9*(-1 + z)*z) + (8*H[-2, 0, z]*(-9 - 66*z + 150*z^2 + 8*z^3 + 
            7*z^4 - 648*z^2*zeta[2]))/(27*(-1 + z)*z) + 
         (4*H[1, 1, 0, z]*(45 + 16*z - 77*z^2 + 10*z^3 + 6*z^4 - 
            420*z^2*zeta[2]))/(9*(-1 + z)*z) - (8*(1 + z)*H[-1, 0, z]*
           (16 + 55*z - 2*z^2 + 21*zeta[2] + 168*z*zeta[2] + 21*z^2*zeta[2]))/
          (27*z) - (4*H[1, 2, z]*(48 - 20*z + 115*z^2 - 176*z^3 + 9*z^4 + 
            60*z^2*zeta[2]))/(9*(-1 + z)*z) + 
         Lp^3*(8*Lh^2 - (12*z*H[0, z])/(-1 + z) + 
           Lh*((-32*z*H[0, z])/(-1 + z) - 32*H[1, z]) + (80*z*H[2, z])/
            (-1 + z) + (224*z*H[0, 0, z])/(3*(-1 + z)) + (80*z*H[1, 0, z])/
            (-1 + z) + 64*H[1, 1, z] - 4*(-1 + z + 7*zeta[2])) - 
         (2*H[0, 0, z]*(638 - 135*z - 718*z^2 + 8*z^3 - 13365*z*zeta[2] + 
            2064*z^2*zeta[2] + 312*z^3*zeta[2] + 19440*z*zeta[3]))/
          (27*(-1 + z)) + (8*H[1, 1, z]*(34*z - 50*z^2 + 16*z^3 + 3*zeta[2] - 
            48*z*zeta[2] + 90*z^2*zeta[2] - 48*z^3*zeta[2] + 3*z^4*zeta[2] - 
            792*z^2*zeta[3]))/(9*(-1 + z)*z) + 
         (4*(1 + z)*H[-1, z]*(5*zeta[2] + 74*z*zeta[2] + 5*z^2*zeta[2] - 
            24*zeta[3] - 192*z*zeta[3] - 24*z^2*zeta[3]))/(9*z) - 
         (8*H[-2, z]*(3*zeta[2] + 24*z*zeta[2] - 171*z^2*zeta[2] + 
            128*z^3*zeta[2] + 16*z^4*zeta[2] + 120*z^2*zeta[3]))/
          (9*(-1 + z)*z) - (8*H[1, 0, z]*(-43*z + 74*z^2 + 5*z^3 + 
            4*zeta[2] + 248*z*zeta[2] - 711*z^2*zeta[2] + 164*z^3*zeta[2] + 
            25*z^4*zeta[2] + 744*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[2, z]*(-928*z + 1743*z^2 - 662*z^3 + 108*zeta[2] + 
            864*z*zeta[2] - 4644*z^2*zeta[2] + 1344*z^3*zeta[2] + 
            60*z^4*zeta[2] + 30960*z^2*zeta[3]))/(27*(-1 + z)*z) + 
         Lp^2*((-16*Lh^2*z*H[0, z])/(-1 + z) + (48*z*H[2, z])/(-1 + z) - 
           (376*z*H[3, z])/(-1 + z) + (78*z*H[0, 0, z])/(-1 + z) + 
           (48*z*H[1, 0, z])/(-1 + z) - (272*z*H[1, 2, z])/(-1 + z) - 
           (360*z*H[2, 0, z])/(-1 + z) - (264*z*H[2, 1, z])/(-1 + z) - 
           (352*z*H[0, 0, 0, z])/(-1 + z) - (392*z*H[1, 0, 0, z])/(-1 + z) - 
           (272*z*H[1, 1, 0, z])/(-1 + z) + Lh*((-24*z*H[0, z])/(-1 + z) + 
             (96*z*H[2, z])/(-1 + z) + (128*z*H[0, 0, z])/(-1 + z) + 
             (96*z*H[1, 0, z])/(-1 + z) - 8*(-1 + z - zeta[2])) + 
           2*H[1, z]*(-8 + 9*z - 8*zeta[2]) + 
           (2*H[0, z]*(2 - 21*z + 11*z^2 + 84*z*zeta[2]))/(-1 + z) - 
           (2*(1 - 2*z + z^2 - 20*z*zeta[3]))/(-1 + z)) + 
         (H[0, z]*(1436 - 13*z - 766*z^2 - 108*zeta[2] - 11334*z*zeta[2] - 
            1894*z^2*zeta[2] + 88*z^3*zeta[2] + 4752*z*zeta[3] + 
            3552*z^2*zeta[3] + 552*z^3*zeta[3] - 26370*z*zeta[4]))/
          (27*(-1 + z)) + (2*H[1, z]*(-1072*z + 1775*z^2 - 703*z^3 + 
            836*zeta[2] + 100*z*zeta[2] - 369*z^2*zeta[2] - 737*z^3*zeta[2] + 
            26*z^4*zeta[2] + 3996*z^2*zeta[3] - 144*z^3*zeta[3] + 
            36*z^4*zeta[3] - 6264*z^2*zeta[4]))/(27*(-1 + z)*z) + 
         Lp*((-8*z*(9 + 32*z + 4*z^2)*H[3, z])/(3*(-1 + z)) + 
           (1440*z*H[4, z])/(-1 + z) - (64*z*H[-3, 0, z])/(-1 + z) - 
           (64*z*(9 + z)*H[-2, 0, z])/3 - (8*(1 + z)*(1 + 4*z + z^2)*
             H[-1, 0, z])/(3*z) + (32*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/
            (3*z) - 16*z*H[1, 1, z] + (832*z*H[1, 3, z])/(-1 + z) - 
           (288*z*H[2, 0, z])/(-1 + z) + (896*z*H[2, 2, z])/(-1 + z) + 
           (1280*z*H[3, 0, z])/(-1 + z) + (608*z*H[3, 1, z])/(-1 + z) + 
           (384*z*H[-2, -1, 0, z])/(-1 + z) - (192*z*H[-2, 0, 0, z])/
            (-1 + z) + (64*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) - 
           (16*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) + 
           (8*z*(-207 + 16*z + 2*z^2)*H[0, 0, 0, z])/(3*(-1 + z)) + 
           (256*z*H[1, -2, 0, z])/(-1 + z) - (312*z*H[1, 0, 0, z])/(-1 + z) + 
           (192*z*H[1, 1, 2, z])/(-1 + z) + (928*z*H[1, 2, 0, z])/(-1 + z) + 
           (160*z*H[1, 2, 1, z])/(-1 + z) + (1280*z*H[2, 0, 0, z])/(-1 + z) + 
           (896*z*H[2, 1, 0, z])/(-1 + z) + (96*z*H[2, 1, 1, z])/(-1 + z) + 
           (1344*z*H[0, 0, 0, 0, z])/(-1 + z) + (1312*z*H[1, 0, 0, 0, z])/
            (-1 + z) + (640*z*H[1, 1, 0, 0, z])/(-1 + z) + 
           (192*z*H[1, 1, 1, 0, z])/(-1 + z) + (192*z*H[-2, z]*zeta[2])/
            (-1 + z) + (4*H[0, 0, z]*(-4 + 159*z - 70*z^2 + 2*z^3 - 
              408*z*zeta[2]))/(3*(-1 + z)) - 
           (8*H[1, 0, z]*(6 - 21*z + 7*z^2 - 6*z*zeta[2]))/(-1 + z) - 
           (16*H[2, z]*(4 - 27*z + 11*z^2 + 27*z*zeta[2]))/(3*(-1 + z)) + 
           (2*H[0, z]*(40 + 61*z - 92*z^2 - 414*z*zeta[2] + 64*z^2*zeta[2] + 
              8*z^3*zeta[2] + 288*z*zeta[3]))/(3*(-1 + z)) + 
           (16*H[1, z]*(-11*z + 22*z^2 - 11*z^3 + zeta[2] + 8*z*zeta[2] - 
              18*z^2*zeta[2] + 8*z^3*zeta[2] + z^4*zeta[2] + 150*z^2*zeta[
                3]))/(3*(-1 + z)*z) + Lh*(4*z*H[1, z] - (112*z*H[3, z])/
              (-1 + z) + (60*z*H[0, 0, z])/(-1 + z) - (32*z*H[1, 2, z])/
              (-1 + z) - (208*z*H[2, 0, z])/(-1 + z) - (16*z*H[2, 1, z])/
              (-1 + z) - (320*z*H[0, 0, 0, z])/(-1 + z) - 
             (144*z*H[1, 0, 0, z])/(-1 + z) - (32*z*H[1, 1, 0, z])/(-1 + z) + 
             (4*H[0, z]*(2 - 13*z + 3*z^2 - 8*z*zeta[2]))/(-1 + z) - 
             (4*(1 - 2*z + z^2 + 44*z*zeta[3]))/(-1 + z)) - 
           (104 - 208*z + 104*z^2 + 124*zeta[2] - 176*z*zeta[2] + 
             44*z^2*zeta[2] + 8*z^3*zeta[2] + 288*z*zeta[3] + 
             128*z^2*zeta[3] + 16*z^3*zeta[3] + 15*zeta[4] - 519*z*zeta[4])/
            (3*(-1 + z))) + (2*(-628 + 1256*z - 628*z^2 - 1877*zeta[2] + 
            3673*z*zeta[2] - 2083*z^2*zeta[2] + 8*z^3*zeta[2] - 144*zeta[3] - 
            9198*z*zeta[3] + 1652*z^2*zeta[3] - 194*z^3*zeta[3] - 
            5652*z*zeta[2]*zeta[3] + 2835*z*zeta[4] + 144*z^2*zeta[4] + 
            126*z^3*zeta[4] - 50328*z*zeta[5]))/(27*(-1 + z))) + 
       CA^2*CF*((484*Lp^3)/27 + (8*z*(-78 + 88*z + 11*z^2)*H[4, z])/
          (3*(-1 + z)) - (560*z*H[5, z])/(3*(-1 + z)) - (160*z*H[-4, 0, z])/
          (-1 + z) + (8*z*(-81 + 200*z + 16*z^2)*H[-3, 0, z])/(9*(-1 + z)) - 
         (256*z*H[-3, 2, z])/(3*(-1 + z)) - (32*(1 + 9*z)*H[-2, 2, z])/
          (3*z) - (64*z*H[-2, 3, z])/(3*(-1 + z)) - (16*(1 + z)*H[-1, 2, z])/
          3 - (68*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/(9*z) + 
         (4*(25 + 227*z - 197*z^2 + 200*z^3 + 25*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (1328*z*H[1, 4, z])/(3*(-1 + z)) + 
         (8*z*(43 + 50*z + 4*z^2)*H[2, 2, z])/(9*(-1 + z)) - 
         (800*z*H[2, 3, z])/(3*(-1 + z)) + (8*z*(-37 + 84*z + 15*z^2)*
           H[3, 0, z])/(9*(-1 + z)) + (4*z*(-19 + 36*z + 9*z^2)*H[3, 1, z])/
          (9*(-1 + z)) - (32*z*H[3, 2, z])/(3*(-1 + z)) - 
         (80*z*H[4, 0, z])/(3*(-1 + z)) - (80*z*H[4, 1, z])/(3*(-1 + z)) - 
         (384*z*H[-3, -1, 0, z])/(-1 + z) + (64*z*H[-3, 0, 0, z])/(-1 + z) - 
         (448*z*H[-2, -2, 0, z])/(3*(-1 + z)) - 
         (8*(12 + 108*z + 117*z^2 + 13*z^3)*H[-2, -1, 0, z])/(9*z) - 
         (448*z*H[-2, -1, 2, z])/(3*(-1 + z)) + (4*z*(-351 + 440*z + 55*z^2)*
           H[-2, 0, 0, z])/(9*(-1 + z)) - (64*z*H[-2, 2, 0, z])/
          (3*(-1 + z)) - (64*z*H[-2, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z)*(1 + 8*z + z^2)*H[-1, -2, 0, z])/(9*z) - 
         (32*(1 + z)*H[-1, -1, 0, z])/9 - (32*(1 + z)*(1 + 8*z + z^2)*
           H[-1, -1, 2, z])/(3*z) - (8*(1 + z)*(2 - z + 2*z^2)*
           H[-1, 0, 0, z])/(9*z) - (64*(1 + z)*(1 + 8*z + z^2)*
           H[-1, 2, 0, z])/(9*z) - (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 1, z])/
          (3*z) - (1472*z*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (8*(1 - 10*z - 16*z^3 + 7*z^4)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (64*z*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(11 + 79*z - 110*z^2 + 100*z^3 + 8*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (448*z*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(8 + 55*z + 209*z^2 + 40*z^3 + 14*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (4*(3 + 22*z - 4*z^2 + z^3)*H[1, 2, 1, z])/
          (3*(-1 + z)) - (176*z*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (64*z*H[1, 3, 1, z])/(-1 + z) - (320*z*H[2, -2, 0, z])/(-1 + z) + 
         (4*z*(562 + 164*z + 7*z^2)*H[2, 0, 0, z])/(9*(-1 + z)) + 
         (8*z*(92 + 40*z + 5*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
         (64*z*H[2, 1, 2, z])/(3*(-1 + z)) - (80*z*H[2, 2, 0, z])/
          (3*(-1 + z)) - (16*z*H[2, 2, 1, z])/(-1 + z) + 
         (176*z*H[3, 0, 0, z])/(-1 + z) - (16*z*H[3, 1, 0, z])/(3*(-1 + z)) + 
         (64*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) - (896*z*H[-2, -1, 0, 0, z])/
          (3*(-1 + z)) + (832*z*H[-2, 0, 0, 0, z])/(3*(-1 + z)) + 
         (8*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
         (220*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
         (12*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/z + 
         (3128*z*H[0, 0, 0, 0, z])/(9*(-1 + z)) - (64*z*H[1, -2, -1, 0, z])/
          (-1 + z) - (1024*z*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 189*z + 691*z^2 + 216*z^3 + 27*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) - (320*z*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(16 + 119*z + 68*z^2 + 164*z^3 + 7*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) + (8*(5 + 40*z - 2*z^2 + 40*z^3 + 5*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) - (128*z*H[1, 1, 1, 2, z])/
          (3*(-1 + z)) - (160*z*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (64*z*H[1, 1, 2, 1, z])/(3*(-1 + z)) + (128*z*H[1, 2, 0, 0, z])/
          (-1 + z) + (16*z*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (240*z*H[2, 0, 0, 0, z])/(-1 + z) + (400*z*H[2, 1, 0, 0, z])/
          (3*(-1 + z)) + (16*z*H[2, 1, 1, 0, z])/(3*(-1 + z)) + 
         (224*z*H[0, 0, 0, 0, 0, z])/(-1 + z) + (592*z*H[1, 0, 0, 0, 0, z])/
          (-1 + z) + (640*z*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (256*z*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - (320*z*H[-3, z]*zeta[2])/
          (3*(-1 + z)) + (160*z*H[-2, -1, z]*zeta[2])/(-1 + z) + 
         (100*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(9*z) - 
         (160*z*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (128*z*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (2*z*H[0, 0, 0, z]*(-2885 + 82*z + 23*z^2 + 528*zeta[2]))/
          (9*(-1 + z)) + (4*H[2, 1, z]*(-2 + z + z^2 + 24*z*zeta[2]))/
          (3*(-1 + z)) - (2*H[3, z]*(216 + 1265*z - 573*z^2 + 27*z^3 + 
            72*z*zeta[2]))/(27*(-1 + z)) + 
         (2*H[2, 0, z]*(-60 - 22*z - 17*z^2 + 12*z^3 + 624*z*zeta[2]))/
          (9*(-1 + z)) - (2*H[1, 2, z]*(1 + 21*z + 624*z^2 - 119*z^3 + 
            9*z^4 - 336*z^2*zeta[2]))/(9*(-1 + z)*z) - 
         (4*H[-2, 0, z]*(-3 + 20*z + 67*z^2 - 34*z^3 + 4*z^4 - 
            24*z^2*zeta[2]))/(9*(-1 + z)*z) + (4*(1 + z)*H[-1, 0, z]*
           (-11 - 58*z + 16*z^2 + 9*zeta[2] + 72*z*zeta[2] + 9*z^2*zeta[2]))/
          (27*z) + (2*H[1, 1, 0, z]*(4 + 39*z - 550*z^2 - 41*z^3 + 12*z^4 + 
            624*z^2*zeta[2]))/(9*(-1 + z)*z) + 
         (2*H[1, 0, 0, z]*(7 - 24*z - 1432*z^2 + 54*z^3 + 7*z^4 + 
            2136*z^2*zeta[2]))/(9*(-1 + z)*z) + 
         Lp^2*((-484*z*H[0, z])/(9*(-1 + z)) + (88*z*H[0, 0, z])/
            (3*(-1 + z)) - (2*(-1879 + 99*z + 396*zeta[2]))/27) - 
         (2*H[0, 0, z]*(309 - 3840*z - 359*z^2 + 32*z^3 - 2490*z*zeta[2] + 
            2520*z^2*zeta[2] + 342*z^3*zeta[2] + 4104*z*zeta[3]))/
          (27*(-1 + z)) + (4*H[1, 1, z]*(31*z - 23*z^2 - 8*z^3 - 4*zeta[2] - 
            32*z*zeta[2] + 178*z^2*zeta[2] - 56*z^3*zeta[2] + 2*z^4*zeta[2] - 
            216*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (32*(1 + z)*H[-1, z]*(-(z*zeta[2]) + 2*zeta[3] + 16*z*zeta[3] + 
            2*z^2*zeta[3]))/(9*z) - (4*H[-2, z]*(12*zeta[2] + 96*z*zeta[2] - 
            225*z^2*zeta[2] + 104*z^3*zeta[2] + 13*z^4*zeta[2] + 
            216*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[1, 0, z]*(-143*z + 177*z^2 + 34*z^3 + 54*zeta[2] + 
            558*z*zeta[2] - 784*z^2*zeta[2] + 408*z^3*zeta[2] + 
            60*z^4*zeta[2] + 768*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[2, z]*(-129*z + 221*z^2 - 55*z^3 + 24*zeta[2] + 192*z*zeta[2] - 
            808*z^2*zeta[2] + 304*z^3*zeta[2] + 20*z^4*zeta[2] + 
            1872*z^2*zeta[3]))/(9*(-1 + z)*z) + 
         (2*H[0, z]*(1299 - 22190*z + 1842*z^2 + 216*zeta[2] + 
            11514*z*zeta[2] - 1251*z^2*zeta[2] + 36*z^3*zeta[2] + 
            3798*z*zeta[3] - 216*z^2*zeta[3] + 54*z^3*zeta[3] - 
            3834*z*zeta[4]))/(81*(-1 + z)) + 
         (2*H[1, z]*(-497*z + 151*z^2 + 346*z^3 + 18*zeta[2] + 
            375*z*zeta[2] - 84*z^2*zeta[2] - 345*z^3*zeta[2] + 
            36*z^4*zeta[2] - 24*zeta[3] - 246*z*zeta[3] + 456*z^2*zeta[3] - 
            264*z^3*zeta[3] - 6*z^4*zeta[3] - 108*z^2*zeta[4]))/
          (27*(-1 + z)*z) + Lp*(-8*(1 + z)*H[2, z] - 
           (8*z*(-16 + 24*z + 3*z^2)*H[3, z])/(3*(-1 + z)) + 
           (32*z*H[4, z])/(-1 + z) + (32*z*H[-3, 0, z])/(-1 + z) - 
           (8*z*(-3 + 8*z + z^2)*H[-2, 0, z])/(-1 + z) + (64*z*H[-2, 2, z])/
            (-1 + z) + (4*(1 + z)*(1 - 4*z + z^2)*H[-1, 0, z])/(3*z) + 
           (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/z - 
           (4*z*(-173 + 2*z + z^2)*H[0, 0, z])/(3*(-1 + z)) - 
           (176*z*H[1, 2, z])/(3*(-1 + z)) + (128*z*H[1, 3, z])/(-1 + z) + 
           (128*z*H[-2, -1, 0, z])/(-1 + z) - (32*z*H[-2, 0, 0, z])/
            (-1 + z) + (8*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/z - 
           (544*z*H[0, 0, 0, z])/(3*(-1 + z)) + (192*z*H[1, -2, 0, z])/
            (-1 + z) - (616*z*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (176*z*H[1, 1, 0, z])/(3*(-1 + z)) - (64*z*H[2, 0, 0, z])/
            (-1 + z) - (32*z*H[0, 0, 0, 0, z])/(-1 + z) - 
           (96*z*H[1, 0, 0, 0, z])/(-1 + z) - (128*z*H[1, 1, 0, 0, z])/
            (-1 + z) - (4*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z - 
           (32*z*H[1, 0, z]*zeta[2])/(-1 + z) + 
           (4*H[0, z]*(108 - 1870*z - 117*z^2 + 144*z*zeta[2] + 
              432*z^2*zeta[2] + 54*z^3*zeta[2] + 864*z*zeta[3]))/
            (27*(-1 + z)) + (4*H[1, z]*(-23*z + 35*z^2 - 12*z^3 + 3*zeta[2] + 
              24*z*zeta[2] - 54*z^2*zeta[2] + 24*z^3*zeta[2] + 
              3*z^4*zeta[2] + 216*z^2*zeta[3]))/(3*(-1 + z)*z) + 
           (2*(-17411 + 19319*z - 1908*z^2 + 4500*zeta[2] - 4662*z*zeta[2] + 
              108*z^2*zeta[2] + 54*z^3*zeta[2] + 7128*zeta[3] - 
              4374*z*zeta[3] + 1296*z^2*zeta[3] + 162*z^3*zeta[3] - 
              3564*zeta[4] + 7776*z*zeta[4]))/(81*(-1 + z))) + 
         (-361181 + 425333*z - 64152*z^2 + 32904*zeta[2] - 13950*z*zeta[2] - 
           25704*z^2*zeta[2] + 1728*z^3*zeta[2] + 328968*zeta[3] - 
           237816*z*zeta[3] + 47790*z^2*zeta[3] - 4860*z^3*zeta[3] - 
           42768*zeta[2]*zeta[3] - 124416*z*zeta[2]*zeta[3] + 37422*zeta[4] - 
           391068*z*zeta[4] + 11664*z^2*zeta[4] + 4374*z^3*zeta[4] - 
           139968*zeta[5] + 157464*z*zeta[5])/(729*(-1 + z))) + 
       CA*(CF*Nf*TF*((-352*Lp^3)/27 + (872*z*H[3, z])/(27*(-1 + z)) - 
           (32*z*H[4, z])/(-1 + z) + (8*(-4 + z + 43*z^2)*H[1, 2, z])/
            (9*(-1 + z)*z) - (512*z*H[1, 3, z])/(9*(-1 + z)) - 
           (8*z*H[2, 0, z])/(3*(-1 + z)) - (256*z*H[2, 2, z])/(9*(-1 + z)) - 
           (128*z*H[3, 0, z])/(9*(-1 + z)) - (64*z*H[3, 1, z])/(9*(-1 + z)) + 
           (6464*z*H[0, 0, 0, z])/(27*(-1 + z)) + (800*z*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(4 - z + 37*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)*z) - (128*z*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (448*z*H[1, 2, 0, z])/(9*(-1 + z)) - (32*z*H[1, 2, 1, z])/
            (3*(-1 + z)) - (896*z*H[2, 0, 0, z])/(9*(-1 + z)) - 
           (320*z*H[2, 1, 0, z])/(9*(-1 + z)) - (1504*z*H[0, 0, 0, 0, z])/
            (9*(-1 + z)) - (1856*z*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (544*z*H[1, 1, 0, 0, z])/(9*(-1 + z)) - (256*z*H[1, 1, 1, 0, z])/
            (9*(-1 + z)) + (8*H[1, 1, z]*(2 - 7*z + 5*z^2 - 16*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[2, z]*(6 - 14*z + 7*z^2 - 8*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(2 - 15*z + 11*z^2 + 40*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[0, 0, z]*(72 - 1885*z + 99*z^2 + 
              720*z*zeta[2]))/(81*(-1 + z)) + 
           Lp^2*((352*z*H[0, z])/(9*(-1 + z)) - (32*z*H[0, 0, z])/
              (3*(-1 + z)) + (8*(-298 + 9*z + 36*zeta[2]))/27) - 
           (8*H[0, z]*(15 - 2662*z + 189*z^2 + 1041*z*zeta[2] - 
              1152*z*zeta[3]))/(81*(-1 + z)) - 
           (8*H[1, z]*(20*z - 88*z^2 + 68*z^3 - 36*zeta[2] + 9*z*zeta[2] + 
              27*z^2*zeta[2] - 96*z^2*zeta[3]))/(27*(-1 + z)*z) + 
           Lp*((-8*(-1 + 3*z)*H[1, z])/3 + (32*z*H[3, z])/(3*(-1 + z)) - 
             (1024*z*H[0, 0, z])/(9*(-1 + z)) + (64*z*H[1, 2, z])/
              (3*(-1 + z)) + (224*z*H[0, 0, 0, z])/(3*(-1 + z)) + 
             (224*z*H[1, 0, 0, z])/(3*(-1 + z)) + (64*z*H[1, 1, 0, z])/
              (3*(-1 + z)) - (8*H[0, z]*(18 - 641*z + 27*z^2 + 
                144*z*zeta[2]))/(27*(-1 + z)) + (8*(2141 - 2231*z + 90*z^2 - 
                360*zeta[2] + 360*z*zeta[2] - 648*z*zeta[3]))/
              (81*(-1 + z))) - (4*(-37325 + 43337*z - 6012*z^2 + 
              5976*zeta[2] - 7272*z*zeta[2] + 1458*z^2*zeta[2] + 
              12204*zeta[3] + 4374*z*zeta[3] - 2430*zeta[4] - 
              24948*z*zeta[4]))/(729*(-1 + z))) + 
         CF^2*((-154*Lp^4)/9 - (4*z*(-1286 + 1432*z + 179*z^2)*H[4, z])/
            (9*(-1 + z)) + (3280*z*H[5, z])/(3*(-1 + z)) + 
           (800*z*H[-4, 0, z])/(3*(-1 + z)) - (16*z*(25 + 2*z)*(-9 + 14*z)*
             H[-3, 0, z])/(9*(-1 + z)) + (416*z*H[-3, 2, z])/(3*(-1 + z)) + 
           (8*(33 + 297*z + 9*z^2 + z^3)*H[-2, 2, z])/(9*z) + 
           (64*z*H[-2, 3, z])/(3*(-1 + z)) + (4*(1 + z)*(5 + 142*z + 5*z^2)*
             H[-1, 2, z])/(27*z) + (188*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/
            (9*z) - (8*(28 + 305*z - 408*z^2 + 272*z^3 + 34*z^4)*H[1, 3, z])/
            (9*(-1 + z)*z) + (4208*z*H[1, 4, z])/(3*(-1 + z)) - 
           (4*z*(65 + 92*z + 7*z^2)*H[2, 2, z])/(3*(-1 + z)) + 
           (832*z*H[2, 3, z])/(-1 + z) - (8*z*(125 + 220*z + 41*z^2)*
             H[3, 0, z])/(9*(-1 + z)) - (4*z*(91 + 92*z + 25*z^2)*H[3, 1, z])/
            (9*(-1 + z)) + (256*z*H[3, 2, z])/(-1 + z) + (1744*z*H[4, 0, z])/
            (3*(-1 + z)) + (656*z*H[4, 1, z])/(3*(-1 + z)) + 
           (3808*z*H[-3, -1, 0, z])/(3*(-1 + z)) - (1184*z*H[-3, 0, 0, z])/
            (3*(-1 + z)) + (1408*z*H[-2, -2, 0, z])/(3*(-1 + z)) + 
           (8*(39 + 351*z + 396*z^2 + 44*z^3)*H[-2, -1, 0, z])/(9*z) + 
           (1024*z*H[-2, -1, 2, z])/(3*(-1 + z)) - 
           (4*(-2 - 16*z - 441*z^2 + 472*z^3 + 59*z^4)*H[-2, 0, 0, z])/
            (3*(-1 + z)*z) + (128*z*H[-2, 2, 0, z])/(3*(-1 + z)) + 
           (128*z*H[-2, 2, 1, z])/(3*(-1 + z)) + (272*(1 + z)*(1 + 8*z + z^2)*
             H[-1, -2, 0, z])/(9*z) - (4*(1 + z)*(5 + 34*z + 5*z^2)*
             H[-1, -1, 0, z])/(27*z) + (248*(1 + z)*(1 + 8*z + z^2)*
             H[-1, -1, 2, z])/(9*z) + (4*(1 + z)*(17 + 52*z + 17*z^2)*
             H[-1, 0, 0, z])/(27*z) + (184*(1 + z)*(1 + 8*z + z^2)*
             H[-1, 2, 0, z])/(9*z) + (64*(1 + z)*(1 + 8*z + z^2)*
             H[-1, 2, 1, z])/(9*z) + (3904*z*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(-2 + 3*z - 4*z^2 + z^3)*H[1, -2, 0, z])/(-1 + z) - 
           (320*z*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(10 + 74*z - 119*z^2 + 92*z^3 + 7*z^4)*H[1, 1, 2, z])/
            (3*(-1 + z)*z) + (1696*z*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(9 + 63*z + 284*z^2 + 36*z^3 + 18*z^4)*H[1, 2, 0, z])/
            (9*(-1 + z)*z) - (4*(-6 + 24*z + 149*z^2 - 36*z^3 + 9*z^4)*
             H[1, 2, 1, z])/(9*(-1 + z)*z) + (192*z*H[1, 2, 2, z])/(-1 + z) + 
           (1232*z*H[1, 3, 0, z])/(3*(-1 + z)) + (640*z*H[1, 3, 1, z])/
            (3*(-1 + z)) + (2752*z*H[2, -2, 0, z])/(3*(-1 + z)) - 
           (8*z*(815 + 218*z + 7*z^2)*H[2, 0, 0, z])/(9*(-1 + z)) - 
           (4*z*(518 + 216*z + 27*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
           (352*z*H[2, 1, 1, z])/(9*(-1 + z)) + (512*z*H[2, 1, 2, z])/
            (3*(-1 + z)) + (112*z*H[2, 2, 0, z])/(-1 + z) + 
           (176*z*H[2, 2, 1, z])/(3*(-1 + z)) + (112*z*H[3, 0, 0, z])/
            (-1 + z) + (272*z*H[3, 1, 0, z])/(-1 + z) - 
           (256*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) + 
           (2816*z*H[-2, -1, 0, 0, z])/(3*(-1 + z)) - 
           (2624*z*H[-2, 0, 0, 0, z])/(3*(-1 + z)) - 
           (32*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (676*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (340*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (4*z*(-3215 + 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)) + 
           (320*z*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
           (960*z*H[1, -2, 0, 0, z])/(-1 + z) - 
           (4*(65 + 466*z + 1788*z^2 + 520*z^3 + 65*z^4)*H[1, 0, 0, 0, z])/
            (9*(-1 + z)*z) + (320*z*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(53 + 298*z - 45*z^2 + 436*z^3 + 14*z^4)*H[1, 1, 0, 0, z])/
            (9*(-1 + z)*z) - (4*(33 + 210*z - 134*z^2 + 216*z^3 + 27*z^4)*
             H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + (128*z*H[1, 1, 1, 2, z])/
            (3*(-1 + z)) + (1024*z*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (64*z*H[1, 1, 2, 1, z])/(3*(-1 + z)) + (224*z*H[1, 2, 0, 0, z])/
            (3*(-1 + z)) + (240*z*H[1, 2, 1, 0, z])/(-1 + z) + 
           (144*z*H[2, 0, 0, 0, z])/(-1 + z) + (16*z*H[2, 1, 0, 0, z])/
            (3*(-1 + z)) + (368*z*H[2, 1, 1, 0, z])/(3*(-1 + z)) + 
           (704*z*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
           (1808*z*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (224*z*H[1, 1, 0, 0, 0, z])/(-1 + z) + (832*z*H[1, 1, 1, 0, 0, z])/
            (3*(-1 + z)) + (496*z*H[-3, z]*zeta[2])/(-1 + z) - 
           (384*z*H[-2, -1, z]*zeta[2])/(-1 + z) - 
           (88*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(3*z) + 
           (160*z*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (128*z*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (2*H[3, z]*(294 + 10196*z - 2420*z^2 + 71*z^3 - 1476*z*zeta[2]))/
            (27*(-1 + z)) - (4*H[2, 1, z]*(-4 - 289*z + 37*z^2 + 
              192*z*zeta[2]))/(9*(-1 + z)) - (2*H[2, 0, z]*(-132 - 18461*z + 
              564*z^2 + 90*z^3 + 10368*z*zeta[2]))/(27*(-1 + z)) - 
           (2*H[0, 0, 0, z]*(120 - 33581*z + 2000*z^2 + 79*z^3 + 
              13338*z*zeta[2]))/(27*(-1 + z)) + 
           (2*H[1, 2, z]*(132 - 66*z + 1411*z^2 - 480*z^3 + 27*z^4 - 
              540*z^2*zeta[2]))/(9*(-1 + z)*z) + (4*(1 + z)*H[-1, 0, z]*
             (38 + 171*z - 34*z^2 + 3*zeta[2] + 24*z*zeta[2] + 
              3*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-9 + 186*z + 252*z^2 - 
              212*z^3 + 17*z^4 + 504*z^2*zeta[2]))/(27*(-1 + z)*z) - 
           (2*H[1, 1, 0, z]*(135 + 36*z - 1255*z^2 - 18*z^3 + 30*z^4 + 
              972*z^2*zeta[2]))/(9*(-1 + z)*z) - 
           (2*H[1, 0, 0, z]*(7 + 52*z - 5704*z^2 + 358*z^3 + 7*z^4 + 
              6192*z^2*zeta[2]))/(9*(-1 + z)*z) + 
           Lp^3*((-88*Lh)/3 + (572*z*H[0, z])/(9*(-1 + z)) + 
             (176*H[1, z])/3 - (8*z*H[0, 0, z])/(-1 + z) + 
             (2*(-277 + 9*z + 72*zeta[2]))/9) - 
           (16*Lh*z*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z)) + 
           (2*H[0, 0, z]*(2811 - 36592*z - 2790*z^2 + 204*z^3 - 
              23841*z*zeta[2] + 18216*z^2*zeta[2] + 2520*z^3*zeta[2] + 
              40824*z*zeta[3]))/(81*(-1 + z)) - 
           (4*H[1, 1, z]*(109*z - 142*z^2 + 33*z^3 + zeta[2] - 
              100*z*zeta[2] + 412*z^2*zeta[2] - 160*z^3*zeta[2] + 
              7*z^4*zeta[2] - 864*z^2*zeta[3]))/(9*(-1 + z)*z) - 
           (2*(1 + z)*H[-1, z]*(5*zeta[2] + 106*z*zeta[2] + 5*z^2*zeta[2] - 
              88*zeta[3] - 704*z*zeta[3] - 88*z^2*zeta[3]))/(9*z) + 
           (4*H[-2, z]*(9*zeta[2] + 72*z*zeta[2] - 207*z^2*zeta[2] + 
              112*z^3*zeta[2] + 14*z^4*zeta[2] + 184*z^2*zeta[3]))/
            (3*(-1 + z)*z) + (2*H[1, 0, z]*(-1998*z - 13361*z^2 + 1143*z^3 + 
              720*zeta[2] + 13860*z*zeta[2] - 27342*z^2*zeta[2] + 
              10296*z^3*zeta[2] + 1530*z^4*zeta[2] + 32400*z^2*zeta[3]))/
            (81*(-1 + z)*z) + (2*H[2, z]*(-4344*z - 8717*z^2 - 2577*z^3 + 
              594*zeta[2] + 4752*z*zeta[2] - 17244*z^2*zeta[2] + 
              7488*z^3*zeta[2] + 450*z^4*zeta[2] + 51192*z^2*zeta[3]))/
            (81*(-1 + z)*z) + Lp^2*((-176*z*H[2, z])/(-1 + z) + 
             (40*z*H[3, z])/(-1 + z) - (242*z*H[0, 0, z])/(-1 + z) - 
             (176*z*H[1, 0, z])/(-1 + z) + (8*z*H[1, 2, z])/(-1 + z) + 
             (68*z*H[0, 0, 0, z])/(-1 + z) + (48*z*H[1, 0, 0, z])/(-1 + z) + 
             (8*z*H[1, 1, 0, z])/(-1 + z) - (2*H[1, z]*(-1108 + 45*z + 
                288*zeta[2]))/9 - (2*H[0, z]*(3 - 425*z + 18*z^2 + 
                156*z*zeta[2]))/(3*(-1 + z)) + Lh*((176*z*H[0, z])/
                (3*(-1 + z)) - (16*z*H[0, 0, z])/(-1 + z) + (4*(-277 + 9*z + 
                  72*zeta[2]))/9) + (2*(665 - 926*z + 261*z^2 + 495*zeta[2] - 
                495*z*zeta[2] - 378*zeta[3] - 702*z*zeta[3]))/
              (27*(-1 + z))) - (H[0, z]*(8802 - 24095*z + 2880*z^2 + 
              54*zeta[2] - 18480*z*zeta[2] - 8088*z^2*zeta[2] + 
              276*z^3*zeta[2] + 3024*z*zeta[3] + 4464*z^2*zeta[3] + 
              1044*z^3*zeta[3] + 59400*z*zeta[4]))/(81*(-1 + z)) - 
           (2*H[1, z]*(-1904*z + 2560*z^2 - 656*z^3 + 1192*zeta[2] + 
              188*z*zeta[2] - 582*z^2*zeta[2] - 1027*z^3*zeta[2] + 
              85*z^4*zeta[2] - 48*zeta[3] - 492*z*zeta[3] + 3666*z^2*zeta[
                3] - 600*z^3*zeta[3] + 6*z^4*zeta[3] - 2916*z^2*zeta[4]))/
            (27*(-1 + z)*z) + Lp*((8*z*(13 + 64*z + 8*z^2)*H[3, z])/
              (3*(-1 + z)) - (336*z*H[4, z])/(-1 + z) - (32*z*H[-3, 0, z])/
              (-1 + z) + (16*z*(-27 + 40*z + 5*z^2)*H[-2, 0, z])/
              (3*(-1 + z)) - (128*z*H[-2, 2, z])/(-1 + z) - 
             (4*(1 + z)*(1 - 12*z + z^2)*H[-1, 0, z])/(3*z) - 
             (64*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/(3*z) + 
             16*z*H[1, 1, z] + (352*z*H[1, 2, z])/(3*(-1 + z)) - 
             (384*z*H[1, 3, z])/(-1 + z) + (1232*z*H[2, 0, z])/(3*(-1 + z)) + 
             (176*z*H[2, 1, z])/(3*(-1 + z)) - (32*z*H[2, 2, z])/(-1 + z) - 
             (128*z*H[3, 0, z])/(-1 + z) - (64*z*H[3, 1, z])/(-1 + z) - 
             (448*z*H[-2, -1, 0, z])/(-1 + z) + (160*z*H[-2, 0, 0, z])/
              (-1 + z) - (80*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
             (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) - 
             (8*z*(-315 + 8*z + z^2)*H[0, 0, 0, z])/(3*(-1 + z)) - 
             (512*z*H[1, -2, 0, z])/(-1 + z) + (1960*z*H[1, 0, 0, z])/
              (3*(-1 + z)) + (352*z*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (96*z*H[1, 1, 2, z])/(-1 + z) - (64*z*H[1, 2, 0, z])/(-1 + z) - 
             (64*z*H[1, 2, 1, z])/(-1 + z) - (32*z*H[2, 0, 0, z])/(-1 + z) - 
             (32*z*H[2, 1, 0, z])/(-1 + z) - (304*z*H[0, 0, 0, 0, z])/
              (-1 + z) - (48*z*H[1, 0, 0, 0, z])/(-1 + z) + 
             (96*z*H[1, 1, 0, 0, z])/(-1 + z) - (96*z*H[1, 1, 1, 0, z])/
              (-1 + z) - (96*z*H[-2, z]*zeta[2])/(-1 + z) + 
             (8*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z + 
             (16*H[2, z]*(-3 - 400*z + 30*z^2 + 108*z*zeta[2]))/
              (9*(-1 + z)) + (4*H[0, 0, z]*(2 - 832*z + 42*z^2 + z^3 + 
                270*z*zeta[2]))/(3*(-1 + z)) + (8*H[1, 0, z]*(27 - 809*z + 
                36*z^2 + 324*z*zeta[2]))/(9*(-1 + z)) - 
             (2*H[0, z]*(612 - 4091*z - 1080*z^2 - 2898*z*zeta[2] + 
                2016*z^2*zeta[2] + 252*z^3*zeta[2] + 2808*z*zeta[3]))/
              (27*(-1 + z)) - (4*H[1, z]*(1004*z - 491*z^2 - 513*z^3 + 
                72*zeta[2] + 576*z*zeta[2] - 1296*z^2*zeta[2] + 
                576*z^3*zeta[2] + 72*z^4*zeta[2] - 1512*z*zeta[3] + 
                5832*z^2*zeta[3]))/(27*(-1 + z)*z) + 
             Lh*(-4*z*H[1, z] + (16*z*H[3, z])/(-1 + z) - (44*z*H[0, 0, z])/
                (3*(-1 + z)) + (16*z*H[1, 2, z])/(-1 + z) + (72*z*
                 H[0, 0, 0, z])/(-1 + z) + (32*z*H[1, 0, 0, z])/(-1 + z) + 
               (16*z*H[1, 1, 0, z])/(-1 + z) - (4*H[0, z]*(9 - 505*z + 
                  18*z^2 + 180*z*zeta[2]))/(9*(-1 + z)) + (4*(871 - 934*z + 
                  63*z^2 - 756*zeta[3] + 540*z*zeta[3]))/(27*(-1 + z))) - 
             (2*(-2090 + 6608*z - 4518*z^2 - 4500*zeta[2] + 4203*z*zeta[2] + 
                243*z^2*zeta[2] + 54*z^3*zeta[2] - 1386*zeta[3] - 
                6390*z*zeta[3] + 1728*z^2*zeta[3] + 216*z^3*zeta[3] + 
                1620*zeta[4] + 810*z*zeta[4]))/(81*(-1 + z))) - 
           (-12364 + 24728*z - 12364*z^2 - 20772*zeta[2] + 35898*z*zeta[2] - 
             18378*z^2*zeta[2] + 408*z^3*zeta[2] - 1296*zeta[3] - 
             97536*z*zeta[3] + 16548*z^2*zeta[3] - 1662*z^3*zeta[3] + 
             2268*zeta[2]*zeta[3] + 4644*z*zeta[2]*zeta[3] - 
             41139*z*zeta[4] + 3024*z^2*zeta[4] + 1350*z^3*zeta[4] - 
             53784*z*zeta[5])/(81*(-1 + z))))) + 
     delta[1 - z]*(1 + as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*((112*Lh)/27 + (40*Lh*Lp)/9 + (20*Lp^2)/9 + 
           (4*Lh*Lp^2)/3 + (8*Lp^3)/9 + (8*Lp*zeta[2])/3 + 
           2*(-164/81 + (5*zeta[2])/3 + (14*zeta[3])/9)) + 
         CF^2*(2*Lh^2*Lp^2 + 2*Lh*Lp^3 + Lp^4/2 + 2*Lh*Lp*zeta[2] - 
           7*Lp^2*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*(1214/81 - (11*Lh*Lp^2)/3 - (22*Lp^3)/9 - (67*zeta[2])/6 - 
           (22*Lp*zeta[2])/3 + Lp^2*(-67/9 + 2*zeta[2]) + 
           Lh*Lp*(-134/9 + 4*zeta[2]) - (77*zeta[3])/9 + 
           Lh*(-404/27 + 14*zeta[3]) + 5*zeta[4])) + 
       as^3*(CF*Nf^2*TF^2*((-800*Lh*Lp)/81 - (160*Lh*Lp^2)/27 - 
           (320*Lp^3)/81 - (32*Lh*Lp^3)/27 - (8*Lp^4)/9 + 
           4*Lp^2*(-100/81 - (8*zeta[2])/9) + 4*Lh*(-928/729 - 
             (16*zeta[3])/9) + 4*Lp*((-80*zeta[2])/27 - (16*zeta[3])/9) + 
           4*(-128/6561 - (68*zeta[2])/27 - (280*zeta[3])/243 - 
             (22*zeta[4])/27)) + CA*CF*Nf*TF*((176*Lh*Lp^3)/27 + 
           (44*Lp^4)/9 + 2*Lh*Lp*(4102/81 - (80*zeta[2])/9) + 
           2*Lh*Lp^2*(578/27 - (8*zeta[2])/3) + 2*Lp^3*(1156/81 - 
             (16*zeta[2])/9) + 2*Lp^2*(2051/81 + (16*zeta[2])/3) + 
           2*Lp*((1156*zeta[2])/27 + (176*zeta[3])/9 - (82*zeta[4])/3) + 
           2*Lh*(31313/729 - (412*zeta[2])/81 - (452*zeta[3])/27 + 
             (10*zeta[4])/3) + 2*(-412765/13122 + (37265*zeta[2])/729 + 
             (4076*zeta[3])/81 + (20*zeta[2]*zeta[3])/9 - (208*zeta[4])/27 - 
             (92*zeta[5])/3)) + CF^2*Nf*TF*((-224*Lh^2*Lp)/27 - 
           (80*Lh^2*Lp^2)/9 - (80*Lh*Lp^3)/9 - (8*Lh^2*Lp^3)/3 - 
           (20*Lp^4)/9 - (28*Lh*Lp^4)/9 - (8*Lp^5)/9 + 
           2*Lh*Lp^2*(-2/27 - (10*zeta[2])/3) + 
           2*Lp^3*(4/3 + (32*zeta[2])/9) + 2*Lh*Lp*(1813/81 - 
             (50*zeta[2])/9 - (172*zeta[3])/9) + 2*Lp^2*(1813/162 + 
             15*zeta[2] - (86*zeta[3])/9) + 2*Lh*(1711/54 - (56*zeta[2])/27 - 
             (152*zeta[3])/9 - 8*zeta[4]) + 2*Lp*((556*zeta[2])/27 - 
             (10*zeta[4])/3) + 2*(-42727/972 + (2803*zeta[2])/162 + 
             (1744*zeta[3])/81 - (134*zeta[2]*zeta[3])/9 + (77*zeta[4])/18 + 
             (112*zeta[5])/9)) + CA^2*CF*(5211949/26244 - (242*Lh*Lp^3)/27 - 
           (121*Lp^4)/18 - (297481*zeta[2])/1458 + 
           Lp^3*(-3560/81 + (88*zeta[2])/9) + Lh*Lp^2*(-1780/27 + 
             (44*zeta[2])/3) - (75566*zeta[3])/243 + (550*zeta[2]*zeta[3])/
            9 + (464*zeta[3]^2)/9 + Lh*Lp*(-15503/81 + (536*zeta[2])/9 + 
             88*zeta[3] - 44*zeta[4]) + Lp^2*(-15503/162 + (26*zeta[2])/9 + 
             44*zeta[3] - 22*zeta[4]) + (3649*zeta[4])/54 + 
           Lp*((-3560*zeta[2])/27 - (484*zeta[3])/9 + (451*zeta[4])/3) + 
           Lh*(-297029/1458 + (3196*zeta[2])/81 + (6164*zeta[3])/27 - 
             (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 96*zeta[5]) + 
           (902*zeta[5])/9 - (1543*zeta[6])/27) + 
         CA*CF^2*((22*Lh^2*Lp^3)/3 + (77*Lh*Lp^4)/9 + (22*Lp^5)/9 + 
           Lh^2*Lp^2*(268/9 - 8*zeta[2]) + Lh*Lp^3*(268/9 - 8*zeta[2]) + 
           Lp^4*(67/9 - 2*zeta[2]) - (1214*zeta[2])/81 - (176*Lp^3*zeta[2])/
            9 + Lh^2*Lp*(808/27 - 28*zeta[3]) + Lh*Lp^2*
            (404/27 + (55*zeta[2])/3 - 14*zeta[3]) + (77*zeta[2]*zeta[3])/9 + 
           Lh*((404*zeta[2])/27 - 14*zeta[2]*zeta[3]) + 
           Lh*Lp*(-2428/81 + (335*zeta[2])/9 + (154*zeta[3])/9 - 
             20*zeta[4]) + (335*zeta[4])/12 + Lp*((-3232*zeta[2])/27 + 
             112*zeta[2]*zeta[3] + (55*zeta[4])/3) + 
           Lp^2*(-1214/81 - (201*zeta[2])/2 + (77*zeta[3])/9 + 70*zeta[4]) - 
           (35*zeta[6])/4) + CF^3*((-4*Lh^3*Lp^3)/3 - 2*Lh^2*Lp^4 - Lh*Lp^5 - 
           Lp^6/6 - 2*Lh^2*Lp^2*zeta[2] + 14*Lh*Lp^3*zeta[2] + 
           (15*Lp^4*zeta[2])/2 - (64*Lp^3*zeta[3])/3 - (5*Lh*Lp*zeta[4])/2 + 
           (75*Lp^2*zeta[4])/4 - (35*zeta[6])/48)))


==> anc/tFFN.m <==
tFFN["qbq"] = as^2*(-0.4444444444444444 - 286.34051036682615*z^4 + 
       20.87430683918669*z^5 - 1.4989939637826961*z^6 + 
       0.8888888888888888*Log[z] + z^2*(653.3847429519071 + 
         243.89017341040463*Log[z] + 25.053136531365315*Log[z]^2 - 
         1.2402402402402402*Log[z]^3) + z*(6.863270117790592 - 
         0.8888888888888888*Log[z] + 2.6666666666666665*Log[z]^3) + 
       z^3*(-392.838370565046 + 671.4210740439381*Log[z] - 
         13.415401301518438*Log[z]^2 + 48.285964912280704*Log[z]^3) + 
       Lp*(-0.8888888888888888 + 30.231368186874306*z^4 - 
         5.636552440290758*z^5 + 0.6884875846501128*z^6 + 
         z^3*(-14.019141914191419 - 31.756813417190777*Log[z] - 
           4.54868154158215*Log[z]^2) + z*(6.740793939810242 - 
           1.7777777777777777*Log[z]^2) + z^2*(-17.116067740603057 + 
           5.320987654320987*Log[z] + 1.5644736842105262*Log[z]^2))) + 
     as^3*(-7.096231171756896 + 190758.45022957498*z^4 - 
       2130.6330661574557*z^5 - 56.38262820570444*z^6 + 
       1.*(1 - z)*(-16.731849603739487 - 19.777334039881868*Log[1 - z] - 
         3.131864875684301*Log[1 - z]^2) + 1.*(1 - z)^2*
        (-58.03746177370031*Log[1 - z] - 1.3096514745308312*Log[1 - z]^2) + 
       1.*(1 - z)^3*(66.54153354632588*Log[1 - z] + 53.10046189376443*
          Log[1 - z]^2) + 41.01915506859967*Log[z] - 7.111111111111111*
        Log[z]^2 + z^3*(-97298.14266022349 - 516205.30536385963*Log[z] + 
         98504.59477912298*Log[z]^2 - 82589.56385479389*Log[z]^3 + 
         2860.2533849129595*Log[z]^4 - 1978.4670947030497*Log[z]^5) + 
       z*(-621.3887549207299 - 545.9905344413518*Log[z] + 
         90.87039062198909*Log[z]^2 + 238.56176410617033*Log[z]^3 - 
         7.950617283950617*Log[z]^4 - 8.177777777777777*Log[z]^5) + 
       z^2*(-90644.80688753893 + 238472.38190562458*Log[z] + 
         94485.79411402898*Log[z]^2 + 14129.330252239764*Log[z]^3 + 
         1076.0404435746902*Log[z]^4 + 37.75535714285714*Log[z]^5) + 
       Lp^3*(1.1851851851851851 - 40.30849091583241*z^4 + 
         7.51540325372101*z^5 - 0.9179834462001504*z^6 + 
         z^2*(22.82142365413741 - 7.094650205761316*Log[z] - 
           2.0859649122807014*Log[z]^2) + z*(-8.987725253080322 + 
           2.3703703703703702*Log[z]^2) + z^3*(18.69218921892189 + 
           42.3424178895877*Log[z] + 6.064908722109533*Log[z]^2)) + 
       Lp^2*(5.3333309312944825 + 1169.9390565574777*z^4 - 
         171.97489277904631*z^5 + 19.286265051678726*z^6 - 
         0.22698072805139186*(1 - z)^2*Log[1 - z] - 1.9849170437405732*
          (1 - z)^3*Log[1 - z] + 1.*(1 - z)*(-14.518518518518519 + 
           4.7407407407407405*Log[1 - z]) - 1.1851851851851851*Log[z] + 
         z*(128.0843325031859 + 68.31157349824385*Log[z] - 
           19.555555555555557*Log[z]^2 - 6.716049382716049*Log[z]^3) + 
         z^2*(1829.3928815908941 + 843.1286157462949*Log[z] + 
           177.17301094063572*Log[z]^2 + 13.132090311335595*Log[z]^3) + 
         z^3*(-2980.0609766059897 + 306.868025305757*Log[z] - 
           698.8401851993154*Log[z]^2 + 25.18469119274073*Log[z]^3) + 
         Lh*(2.3703703703703702 - 80.61698183166482*z^4 + 15.03080650744202*
            z^5 - 1.8359668924003008*z^6 + z^2*(45.64284730827482 - 
             14.189300411522632*Log[z] - 4.171929824561403*Log[z]^2) + 
           z*(-17.975450506160644 + 4.7407407407407405*Log[z]^2) + 
           z^3*(37.38437843784378 + 84.6848357791754*Log[z] + 
             12.129817444219066*Log[z]^2))) + 
       Nf*(-0.25478862073153496 + 585.1080797481637*z^4 - 
         80.42555235350625*z^5 + 8.421532846715328*z^6 + 
         1.*(1 - z)^3*(-2.2756723716381417*Log[1 - z] - 2.4151309408341417*
            Log[1 - z]^2) + 1.*(1 - z)^2*(3.487848784878488*Log[1 - z] + 
           0.09647302904564316*Log[1 - z]^2) + 1.*(1 - z)*
          (0.9256199811291255 + 1.0534979423868314*Log[1 - z] + 
           0.19753086419753085*Log[1 - z]^2) - 1.7777777777777777*Log[z] + 
         0.7901234567901234*Log[z]^2 + z^2*(-11873.032882011605 - 
           4732.763634125323*Log[z] - 733.5424013434089*Log[z]^2 - 
           52.286587695834925*Log[z]^3 - 3.353901996370236*Log[z]^4) + 
         z*(-25.58831324110246 - 2.8641172916119517*Log[z] - 
           3.1357038271856155*Log[z]^2 - 5.486968449931413*Log[z]^3 + 
           1.5473251028806585*Log[z]^4) + z^3*(11385.771922601894 - 
           7637.089411764706*Log[z] + 1818.283439490446*Log[z]^2 - 
           346.9318423855165*Log[z]^3 + 37.03643216080402*Log[z]^4) + 
         Lp^2*(0.5925925925925926*(1 - z) - 20.15424610051993*z^4 + 
           3.757703081232493*z^5 - 0.4589928057553957*z^6 + 
           z^2*(11.41071111899273 - 3.5473251028806585*Log[z] - 
             1.042982456140351*Log[z]^2) + z*(-3.9012700339475685 + 
             1.1851851851851851*Log[z]^2) + z^3*(9.346094946401225 + 
             21.17120954003407*Log[z] + 3.032454361054767*Log[z]^2)) + 
         Lp*(422.1772053083528*z^4 - 24.66844207723036*z^5 + 
           1.2758786711603274*z^6 + 0.012652705061082025*(1 - z)^2*
            Log[1 - z] + 0.5036269430051813*(1 - z)^3*Log[1 - z] + 
           1.*(1 - z)*(1.9753086419753085 + 1.1851851851851851*Log[1 - z]) - 
           1.1851851851851851*Log[z] + z^3*(955.797253634895 - 
             1228.6805845511483*Log[z] + 77.68423529411764*Log[z]^2 - 
             87.52983988355167*Log[z]^3) + z*(-12.499732937432116 + 
             5.084288158455054*Log[z] + 3.950617283950617*Log[z]^2 - 
             2.765432098765432*Log[z]^3) + z^2*(-1342.0821613619541 - 
             518.9682436811406*Log[z] - 63.02188552188552*Log[z]^2 - 
             0.2847736625514403*Log[z]^3))) + 
       Lp*(11.542766857530555 - 58864.365646392594*z^4 + 
         2855.9150701108747*z^5 - 182.22558140066968*z^6 + 
         1.*(1 - z)*(-45.55235816360851 - 16.420818883735436*Log[1 - z]) + 
         14.501499700059988*(1 - z)^2*Log[1 - z] + 6.613295210864903*
          (1 - z)^3*Log[1 - z] + 12.444444444444445*Log[z] + 
         z^2*(-303817.5535382654 - 109232.40266195979*Log[z] - 
           15643.114502927323*Log[z]^2 - 1206.1192612137204*Log[z]^3 - 
           40.76973073351903*Log[z]^4) + z*(0.23054049435969226 - 
           316.5509741995121*Log[z] - 271.60138716139824*Log[z]^2 + 
           30.814814814814813*Log[z]^3 + 10.864197530864198*Log[z]^4) + 
         z^3*(359996.45639038377 - 140548.69489159892*Log[z] + 
           82441.16827008255*Log[z]^2 - 3471.867617107943*Log[z]^3 + 
           2293.0676959619955*Log[z]^4) + Lh*(1.1851851851851851 + 
           763.5746943115364*z^4 - 55.66481823783117*z^5 + 
           3.9973172367538563*z^6 - 2.3703703703703702*Log[z] + 
           z^3*(1047.5689881734559 - 1790.4561974505016*Log[z] + 
             35.77440347071583*Log[z]^2 - 128.7625730994152*Log[z]^3) + 
           z*(-18.30205364744158 + 2.3703703703703702*Log[z] - 
             7.111111111111111*Log[z]^3) + z^2*(-1742.3593145384189 - 
             650.373795761079*Log[z] - 66.80836408364084*Log[z]^2 + 
             3.307307307307307*Log[z]^3))))
 
tFFN["qq"] = 0. + 1.*delta[1 - z] + as*(-3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 - 
       2.1932454224643014*delta[1 - z] - 1.3333333333333333*Lp^2*
        delta[1 - z] + z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       z*(-0.00212895377128941 + 10.666666666666666*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*Lh*delta[1 - z] - 
         5.333333333333333*plusD[0., 1 - z])) + 
     as^2*(-149.66421371162414 + 99.2657844498429*z^4 - 
       9.794841608360512*z^5 + 1.1878167055770483*z^6 - 
       30.608535416484305*delta[1 - z] + 7.463334725085424*Lh*delta[1 - z] + 
       0.8888888888888888*Lp^4*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + 1.*(1 - z)*(149.8486544599048 + 
         51.55555555555556*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       1.*(1 - z)^2*(2.6562568726632945*Log[1 - z] - 1.1678486997635933*
          Log[1 - z]^2) + 1.*(1 - z)^3*(-1.5940860215053763*Log[1 - z] - 
         0.7993384785005513*Log[1 - z]^2) - 0.8888888888888888*Log[z] + 
       z*(-99.8466625460783 - 41.14735054111263*Log[z] + 12.*Log[z]^2 - 
         23.40740740740741*Log[z]^3) + z^2*(156.15629660430736 - 
         91.0832106352868*Log[z] - 10.313642756680732*Log[z]^2 - 
         22.95562435500516*Log[z]^3) + z^3*(-140.97797988587243 + 
         0.06948416717220596*Log[z] - 53.32027972027972*Log[z]^2 - 
         9.54698318496538*Log[z]^3) + Lp*(-4.779642214660008 - 
         30.731924360400445*z^4 + 4.926356589147287*z^5 - 
         0.525923162998881*z^6 - 48.25139929421464*delta[1 - z] + 
         1.*(1 - z)*(60.44444444444444 - 42.666666666666664*Log[1 - z]) + 
         85.33333333333333*Log[1 - z] - 14.134575569358178*(1 - z)^2*
          Log[1 - z] - 5.349170437405731*(1 - z)^3*Log[1 - z] + 
         Lh*(9.193123465059164*z^4 - 2.1821262177043623*z^5 + 
           0.3431884057971014*z^6 - 27.387956026079134*delta[1 - z] + 
           z*(0.00567721005677176 - 28.444444444444443*Log[z]) + 
           z^2*(2.247515808491418 - 27.9119759091962*Log[z]) + 
           z^3*(18.83707025411061 - 18.353759235115167*Log[z])) + 
         z^3*(-179.10087293889427 + 91.96252465483235*Log[z] + 
           5.100952380952381*Log[z]^2) + z*(82.73142218155942 + 
           37.333333333333336*Log[z] + 40.888888888888886*Log[z]^2) + 
         z^2*(144.9231651376147 + 136.87966804979254*Log[z] + 
           42.11642743221691*Log[z]^2) - 54.77591205215827*
          plusD[0., 1 - z]) + 14.926669450170849*plusD[0., 1 - z] + 
       Lp^3*(-7.111111111111111 - 9.777777777777779*delta[1 - z] + 
         3.5555555555555554*Lh*delta[1 - z] + 7.111111111111111*
          plusD[0., 1 - z]) + Nf*(-1.9753086419753094 - 
         4.444444444444445*(1 - z) - 1.1642728904847397*z^4 + 
         0.10468594217347957*z^5 - 0.009333333333333334*z^6 + 
         3.4489756184793317*delta[1 - z] + 2.765432098765432*Lh*
          delta[1 - z] + 0.5925925925925926*Lp^3*delta[1 - z] + 
         z^2*(-0.4012345679012346 - 8.9925705794948*Log[z] + 
           0.8817787418655098*Log[z]^2) + z*(-3.5555597919102575 - 
           8.88888888888889*Log[z] + 0.8888888888888888*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0., 1 - z] + 
         Lp^2*(-1.7777777777777777 + 1.4814814814814814*delta[1 - z] + 
           0.8888888888888888*Lh*delta[1 - z] + 1.7777777777777777*
            plusD[0., 1 - z]) + Lp*(-4.148148148148148 - 1.7777777777777777*
            (1 - z) + 1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.9243272299524024*delta[1 - z] + 
           2.962962962962963*Lh*delta[1 - z] + z*(-1.7770679219905852 - 
             3.5555555555555554*Log[z]) + z^2*(0.2809394760614273 - 
             3.488997555012225*Log[z]) + z^3*(2.354634831460674 - 
             2.2942206654991244*Log[z]) + 5.925925925925926*
            plusD[0., 1 - z])) + Lp^2*(36.44444444444444 - 
         7.111111111111111*(1 - z) + 10.346625753016138*z^4 - 
         2.6988168146674605*z^5 + 0.5101851597860376*z^6 - 
         37.088595852658784*delta[1 - z] + 3.5555555555555554*Lh^2*
          delta[1 - z] - 28.444444444444443*Log[1 - z] - 
         0.04628330995792426*(1 - z)^2*Log[1 - z] - 0.48483316481294236*
          (1 - z)^3*Log[1 - z] + z*(-7.637612209623094 - 28.444444444444443*
            Log[z]) + z^2*(3.281524894536971 - 27.97879884495866*Log[z]) + 
         z^3*(17.531430260020684 - 18.938036122900137*Log[z]) - 
         29.333333333333332*plusD[0., 1 - z] + Lh*(-14.222222222222221 - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0., 1 - z]) + 28.444444444444443*plusD[1., 1 - z])) + 
     as^3*(-254.8792999209045 - 11434.995846027781*z^4 + 
       328.29139564948593*z^5 - 21.43837314094957*z^6 - 
       2288.313108178154*delta[1 - z] - 0.3950617283950617*Lp^6*
        delta[1 - z] - 1777.6850782771153*Log[1 - z] - 
       10.506040485317314*Log[1 - z]^2 + 34.76543209876543*Log[1 - z]^3 + 
       (1 - z)*(-2.1932454224643014*(149.8486544599048 + 51.55555555555556*
            Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
         1.*(473.618226651246 + 2290.3562887343173*Log[1 - z] + 
           133.83747880994852*Log[1 - z]^2 - 42.666666666666664*
            Log[1 - z]^3)) + (1 - z)^2*(-2.1932454224643014*
          (2.6562568726632945*Log[1 - z] - 1.1678486997635933*Log[1 - z]^2) + 
         1.*(243.66869300911853*Log[1 - z] - 96.53945480631278*Log[1 - z]^2 - 
           4.902796271637817*Log[1 - z]^3)) + 
       (1 - z)^3*(-2.1932454224643014*(-1.5940860215053763*Log[1 - z] - 
           0.7993384785005513*Log[1 - z]^2) + 
         1.*(386.78867102396515*Log[1 - z] - 45.60482654600302*Log[1 - z]^2 + 
           29.1313672922252*Log[1 - z]^3)) + 86.03191535330522*Log[z] + 
       7.111111111111111*Log[z]^2 + z^2*(-730.4400114474557 + 
         10118.151284780703*Log[z] - 1671.1108349667027*Log[z]^2 - 
         105.14848209280169*Log[z]^3 + 26.35275590551181*Log[z]^4 + 
         13.272036474164134*Log[z]^5) + z*(10115.12869623923 + 
         5660.645403289112*Log[z] + 576.2612631820965*Log[z]^2 - 
         250.95737399961973*Log[z]^3 - 22.962962962962962*Log[z]^4 + 
         13.313580246913581*Log[z]^5) + z^3*(421.16881341275655 + 
         18607.816948125674*Log[z] + 2953.160669250887*Log[z]^2 + 
         1748.7228603089166*Log[z]^3 + 302.0088781275222*Log[z]^4 + 
         47.8939617083947*Log[z]^5) + Lh*(-25.72925909579014*z^4 + 
         6.107226890667107*z^5 - 0.9604987298370807*z^6 + 
         53.699084514520536*delta[1 - z] + z^3*(-52.720260204891545 + 
           51.367593238234626*Log[z]) + z^2*(-6.290236042009667 + 
           78.11865714331942*Log[z]) + z*(-0.015889094609365828 + 
           79.60890373424452*Log[z])) + Nf^2*(9.224931465317354 + 
         0.5267489711934157*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         8.57238037207872*delta[1 - z] - 4.546622307260785*Lh*delta[1 - z] - 
         0.2962962962962963*Lp^4*delta[1 - z] + 0.3950617283950617*Log[z] + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z*(-0.13179433047256262 + 5.925925925925926*Log[z] - 
           3.292181069958848*Log[z]^2 + 0.9218106995884774*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 + 1.5802469135802468*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 9.34782502219845*delta[1 - z] - 
           3.292181069958848*Lh*delta[1 - z] + z^3*(-9.195414847161572 + 
             3.7457507082152977*Log[z] - 2.4844315713251266*Log[z]^2) + 
           z^2*(-0.9009640666082384 + 7.590030518819939*Log[z] - 
             2.400728597449909*Log[z]^2) + z*(1.58051689860835 + 
             7.901234567901234*Log[z] - 2.3703703703703702*Log[z]^2) - 
           6.584362139917696*plusD[0., 1 - z]) + 
         Lp^2*(2.765432098765432 + 1.1851851851851851*(1 - z) - 
           0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 3.5956420216143585*delta[1 - z] - 
           1.9753086419753085*Lh*delta[1 - z] + z^3*(-1.56975505857295 + 
             1.5294797687861272*Log[z]) + z^2*(-0.18729372937293728 + 
             2.3259972489683634*Log[z]) + z*(1.1847112860892388 + 
             2.3703703703703702*Log[z]) - 3.950617283950617*
            plusD[0., 1 - z]) + Lp^3*(0.7901234567901234 - 
           1.3168724279835389*delta[1 - z] - 0.3950617283950617*Lh*
            delta[1 - z] - 0.7901234567901234*plusD[0., 1 - z]) - 
         9.09324461452157*plusD[0., 1 - z]) + 
       Lp^5*(4.7407407407407405 + 13.03703703703704*delta[1 - z] - 
         2.3703703703703702*Lh*delta[1 - z] - 4.7407407407407405*
          plusD[0., 1 - z]) + 107.39816902903988*plusD[0., 1 - z] + 
       Nf*(46.978507634968175 + 292.6797740671772*z^4 - 
         7.129625814446971*z^5 + 0.15378714108365082*z^6 + 
         306.7976732366431*delta[1 - z] - 0.7901234567901234*Lp^5*
          delta[1 - z] + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         1.*(1 - z)^3*(-9.489142857142857*Log[1 - z] + 2.075134168157424*
            Log[1 - z]^2 - 0.14149443561208266*Log[1 - z]^3) + 
         1.*(1 - z)^2*(-25.476987447698743*Log[1 - z] + 1.8464106844741235*
            Log[1 - z]^2 + 0.3427922814982974*Log[1 - z]^3) + 
         (1 - z)*(9.747757433174673 + 1.*(-212.90140905166163 - 
             71.93182750006909*Log[1 - z] - 7.308641975308642*Log[1 - z]^2 + 
             1.0534979423868314*Log[1 - z]^3)) - 11.25925925925926*Log[z] - 
         0.7901234567901234*Log[z]^2 + z^3*(-1943.603927292951 + 
           697.7689630964952*Log[z] - 446.60559620872107*Log[z]^2 + 
           33.06008010680908*Log[z]^3 - 19.78684210526316*Log[z]^4) + 
         z*(-52.480148070964844 - 241.389661008977*Log[z] + 
           84.45985959037104*Log[z]^2 + 17.82167352537723*Log[z]^3 - 
           2.139917695473251*Log[z]^4) + z^2*(1893.394673447549 + 
           496.99369867914766*Log[z] + 192.9319205228087*Log[z]^2 + 
           32.73785166240409*Log[z]^3 - 1.9719457013574662*Log[z]^4) + 
         Lh*(-9.533609519320615*z^4 + 2.2629457072489685*z^5 - 
           0.35589908749329036*z^6 + 71.06334487294696*delta[1 - z] + 
           z^3*(-19.534739522781376 + 19.03352809567499*Log[z]) + 
           z^2*(-2.330757134731841 + 28.945752794721983*Log[z]) + 
           z*(-0.005887477095911455 + 29.497942386831273*Log[z])) + 
         Lp^4*(5.530864197530864 + 7.80246913580247*delta[1 - z] - 
           2.765432098765432*Lh*delta[1 - z] - 5.530864197530864*
            plusD[0., 1 - z]) + 142.12668974589383*plusD[0., 1 - z] + 
         Lp^2*(-77.69239422288906 + 16.696658663736542*z^4 - 
           2.2213868339207004*z^5 + 0.17635770307149726*z^6 + 
           179.71640628041797*delta[1 - z] - 7.901234567901234*Lh^2*
            delta[1 - z] + 6.320987654320987*Log[1 - z] + 9.422731804586242*
            (1 - z)^2*Log[1 - z] + 3.5622876557191394*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(5.925925925925926 + 1.*(-44.04938271604938 + 
               28.444444444444443*Log[1 - z])) + z^2*(-98.17575788067633 - 
             71.51484939970179*Log[z] - 29.27414105171151*Log[z]^2) + 
           z*(-54.17382154602634 - 4.740740740740744*Log[z] - 
             28.444444444444443*Log[z]^2) + z^3*(103.72263967947342 - 
             49.025819932005476*Log[z] - 4.72834099054233*Log[z]^2) + 
           Lh*(26.864197530864196 + 4.7407407407407405*(1 - z) - 
             6.128746699952799*z^4 + 1.4547532607728044*z^5 - 
             0.22879455735643023*z^6 + 58.204221573942185*delta[1 - z] + 
             z^3*(-12.558049635265334 + 12.23584151970272*Log[z]) + 
             z^2*(-1.4983438723276121 + 18.607985449764666*Log[z]) + 
             z*(4.736955388622636 + 18.962962962962962*Log[z]) - 
             31.604938271604937*plusD[0., 1 - z]) + 116.4084431478844*
            plusD[0., 1 - z] - 63.20987654320987*plusD[1., 1 - z]) + 
         Lp*(-98.91743245550498 - 153.50329560112684*z^4 + 
           14.631437834558511*z^5 - 1.7904477890141737*z^6 + 
           311.2094570786569*delta[1 - z] - 7.374485596707819*Lh^2*
            delta[1 - z] - 85.20164609053498*Log[1 - z] - 9.481481481481481*
            Log[1 - z]^2 + 1.*(1 - z)^3*(11.896636587366695*Log[1 - z] - 
             0.21546052631578946*Log[1 - z]^2) + 1.*(1 - z)^2*
            (25.774247491638796*Log[1 - z] + 1.585282373074729*
              Log[1 - z]^2) + (1 - z)*(3.899102973269869 + 
             1.*(-160.52965043728992 + 21.135802469135804*Log[1 - z] + 
               4.7407407407407405*Log[1 - z]^2)) + 1.1851851851851851*
            Log[z] + z^3*(605.1622090113095 - 110.3788422149737*Log[z] + 
             87.23712183156174*Log[z]^2 + 17.256950294860996*Log[z]^3) + 
           z^2*(-302.84470419243263 - 299.95053205275775*Log[z] - 
             17.991504854368934*Log[z]^2 + 17.421023046655424*Log[z]^3) + 
           z*(-85.60019664944379 - 179.05130623407808*Log[z] - 
             26.074074074074073*Log[z]^2 + 17.77777777777778*Log[z]^3) + 
           Lh*(20.016460905349795 + 11.851851851851851*(1 - z) - 
             7.109853919884211*z^4 + 2.145422173875568*z^5 - 
             0.35643156199677933*z^6 + 126.78633515573378*delta[1 - z] + 
             z^3*(-48.55420504424988 + 32.78771256438255*Log[z] - 
               4.543922984356197*Log[z]^2) + z*(9.475184767253161 + 
               55.30864197530864*Log[z] - 2.3703703703703702*Log[z]^2) + 
             z^2*(-1.4272809394760615 + 54.993494777759686*Log[z] - 
               2.351409978308026*Log[z]^2) - 29.497942386831273*
              plusD[0., 1 - z]) + 253.57267031146756*plusD[0., 1 - z] - 
           58.99588477366255*plusD[1., 1 - z]) + 
         Lp^3*(-17.382716049382715 + 7.111111111111111*(1 - z) - 
           7.40847848878975*z^4 + 1.9204416685801642*z^5 - 
           0.3591914565623044*z^6 + 58.157089132366835*delta[1 - z] - 
           2.3703703703703702*Lh^2*delta[1 - z] + 18.962962962962962*
            Log[1 - z] + 0.030855539971949508*(1 - z)^2*Log[1 - z] + 
           0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           z^3*(-12.734125558583475 + 13.645012067220017*Log[z]) + 
           z^2*(-2.3125452523852816 + 20.20319819915641*Log[z]) + 
           z*(7.461795075470499 + 20.54320987654321*Log[z]) + 
           Lh*(9.481481481481481 + 5.135802469135802*delta[1 - z] - 
             9.481481481481481*plusD[0., 1 - z]) + 10.271604938271604*
            plusD[0., 1 - z] - 18.962962962962962*plusD[1., 1 - z])) + 
       Lp*(-2805.630323160032 + 332.80489260096215*z^4 - 
         112.18650252668665*z^5 + 14.195129651872666*z^6 - 
         1189.0889508086368*delta[1 - z] - 19.90222593356113*Lh^2*
          delta[1 - z] + 1837.461336351952*Log[1 - z] + 
         274.962962962963*Log[1 - z]^2 - 37.925925925925924*Log[1 - z]^3 + 
         (1 - z)^3*(11.732043575821486*Log[1 - z] + 
           1.*(-209.33880726015556*Log[1 - z] + 34.43232484076433*
              Log[1 - z]^2 + 3.197909407665505*Log[1 - z]^3)) + 
         (1 - z)^2*(31.00059316597057*Log[1 - z] + 
           1.*(-630.2189265536723*Log[1 - z] - 40.599645704162974*
              Log[1 - z]^2 + 6.265984654731458*Log[1 - z]^3)) + 
         (1 - z)*(-2.1932454224643014*(60.44444444444444 - 42.666666666666664*
              Log[1 - z]) + 1.*(3509.6833481924127 - 898.0246867154881*
              Log[1 - z] - 448.*Log[1 - z]^2 + 18.962962962962962*
              Log[1 - z]^3)) - 12.444444444444445*Log[z] + 
         z^2*(-39202.97925297744 - 15569.960711570842*Log[z] - 
           1793.338624827467*Log[z]^2 - 606.6490610328639*Log[z]^3 - 
           53.774635818337615*Log[z]^4) + z*(-120.86019607564509 - 
           718.2879582006371*Log[z] + 810.3081934439963*Log[z]^2 - 
           165.92592592592592*Log[z]^3 - 49.18518518518518*Log[z]^4) + 
         z^3*(40136.929938552734 - 26181.38463468966*Log[z] + 
           8142.134092961148*Log[z]^2 - 1508.8089171974523*Log[z]^3 + 
           182.31167108753317*Log[z]^4) + Lh*(438.90902176478664 - 
           150.12815962376544*z^4 - 1.0778520511152863*z^5 + 
           1.1098960476718913*z^6 - 268.73696704558654*delta[1 - z] + 
           59.25925925925925*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 - 
           2.6666666666666665*(1 - z)*(149.8486544599048 + 51.55555555555556*
              Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) - 
           2.6666666666666665*(1 - z)^2*(2.6562568726632945*Log[1 - z] - 
             1.1678486997635933*Log[1 - z]^2) - 2.6666666666666665*(1 - z)^3*
            (-1.5940860215053763*Log[1 - z] - 0.7993384785005513*
              Log[1 - z]^2) + 2.3703703703703702*Log[z] + 
           z^3*(610.7214172205306 - 228.94157110660421*Log[z] + 
             142.18741258741258*Log[z]^2 + 25.458621826574348*Log[z]^3) + 
           z^2*(-388.4043631368494 - 104.99874000144746*Log[z] + 
             27.503047351148616*Log[z]^2 + 61.21499828001376*Log[z]^3) + 
           z*(266.32852599678114 - 244.79757707419498*Log[z] - 32.*Log[z]^2 + 
             62.41975308641975*Log[z]^3) - 79.60890373424452*
            plusD[0., 1 - z]) - 537.4739340911725*plusD[0., 1 - z] - 
         159.21780746848913*plusD[1., 1 - z]) + 
       Lp^4*(-100.74074074074073 + 9.481481481481481*(1 - z) - 
         10.731126515668462*z^4 + 2.8710470136551596*z^5 - 
         0.5658507444490163*z^6 - 29.265654043153358*delta[1 - z] - 
         4.7407407407407405*Lh^2*delta[1 - z] + 37.925925925925924*
          Log[1 - z] + 0.061711079943899017*(1 - z)^2*Log[1 - z] + 
         0.6464442197505897*(1 - z)^3*Log[1 - z] + 
         z^3*(-17.096216928657377 + 19.132795085495125*Log[z]) + 
         z^2*(-3.6261945898854884 + 28.001073156879478*Log[z]) + 
         z*(10.18537534951638 + 28.444444444444443*Log[z]) + 
         Lh*(18.962962962962962 + 45.629629629629626*delta[1 - z] - 
           18.962962962962962*plusD[0., 1 - z]) + 91.25925925925927*
          plusD[0., 1 - z] - 37.925925925925924*plusD[1., 1 - z]) + 
       Lp^2*(698.8083405964373 + 22.87408096189985*z^4 + 
         8.828657293295729*z^5 - 2.5046183593986595*z^6 - 
         1196.9920877250138*delta[1 - z] + 207.8564757231792*Log[1 - z] - 
         312.88888888888886*Log[1 - z]^2 + (1 - z)^3*
          (1.063358119384866*Log[1 - z] - 1.3333333333333333*
            (-1.5940860215053763*Log[1 - z] - 0.7993384785005513*
              Log[1 - z]^2) + 1.*(-27.040164778578784*Log[1 - z] + 
             27.17110920034394*Log[1 - z]^2)) + (1 - z)^2*
          (0.1015106577017138*Log[1 - z] - 1.3333333333333333*
            (2.6562568726632945*Log[1 - z] - 1.1678486997635933*
              Log[1 - z]^2) + 1.*(-137.46550689862028*Log[1 - z] + 
             50.569803516028955*Log[1 - z]^2)) + 
         (1 - z)*(15.596411893079477 - 1.3333333333333333*
            (149.8486544599048 + 51.55555555555556*Log[1 - z] - 
             3.5555555555555554*Log[1 - z]^2) + 1.*(176.45474637807325 - 
             711.1111111111111*Log[1 - z] + 151.7037037037037*
              Log[1 - z]^2)) + 1.1851851851851851*Log[z] + 
         z^3*(1251.5840725433018 - 1761.340192843816*Log[z] + 
           618.8786978620032*Log[z]^2 - 118.73729558490777*Log[z]^3) + 
         z^2*(-833.6719822782187 - 183.32070334606675*Log[z] + 
           628.0853894902708*Log[z]^2 + 74.7946010508349*Log[z]^3) + 
         z*(316.1874367967875 - 507.69624080122566*Log[z] + 
           376.8888888888889*Log[z]^2 + 78.61728395061728*Log[z]^3) + 
         Lh^2*(-12.25749795341222*z^4 + 2.909501623605817*z^5 - 
           0.4575845410628019*z^6 + 80.83275534941741*delta[1 - z] + 
           z^3*(-25.116093672147482 + 24.471678980153555*Log[z]) + 
           z^2*(-2.9966877446552243 + 37.21596787892827*Log[z]) + 
           z*(-0.007569613409029014 + 37.925925925925924*Log[z])) - 
         701.4316613304434*plusD[0., 1 - z] + Lh*(-164.51621001948763 + 
           132.5139773522266*z^4 - 25.138645101766755*z^5 + 
           3.2899979998810736*z^6 - 350.7158306652217*delta[1 - z] - 
           2.6666666666666665*(1 - z)*(60.44444444444444 - 42.666666666666664*
              Log[1 - z]) - 227.55555555555554*Log[1 - z] + 
           37.69220151828847*(1 - z)^2*Log[1 - z] + 14.264454499748616*
            (1 - z)^3*Log[1 - z] + z^2*(-374.100436753603 - 518.5283156333592*
              Log[z] - 112.31047315257842*Log[z]^2) + 
           z*(-220.58590116217954 - 256.*Log[z] - 109.03703703703702*
              Log[z]^2) + z^3*(581.2062142346597 - 346.17907487268633*
              Log[z] - 13.602539682539682*Log[z]^2) + 323.3310213976697*
            plusD[0., 1 - z]) + 646.6620427953393*plusD[1., 1 - z]) + 
       Lp^3*(98.94590867172639 + 85.55504655646737*z^4 - 
         18.000220081633124*z^5 + 2.812794221190055*z^6 - 
         566.7478358117281*delta[1 - z] - 3.1604938271604937*Lh^3*
          delta[1 - z] - 502.51851851851853*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*
          (-1.3333333333333333*(60.44444444444444 - 42.666666666666664*
              Log[1 - z]) + 1.*(-90.8641975308642 + 37.925925925925924*
              Log[1 - z])) + (1 - z)^3*(7.132227249874308*Log[1 - z] + 
           1.*(2.803*Log[1 - z] - 2.654124457308249*Log[1 - z]^2)) + 
         (1 - z)^2*(18.846100759144235*Log[1 - z] + 
           1.*(14.065182829888712*Log[1 - z] + 0.12876712328767123*
              Log[1 - z]^2)) + z^2*(-301.41492473082127 - 527.1073848040747*
            Log[z] - 69.61335623440887*Log[z]^2) + 
         z*(-222.2061094913791 - 310.51851851851853*Log[z] - 
           67.16049382716048*Log[z]^2) + z^3*(593.5003391747538 - 
           334.78304750442953*Log[z] + 17.27802840434419*Log[z]^2) + 
         Lh^2*(18.962962962962962 + 39.1111111111111*delta[1 - z] - 
           18.962962962962962*plusD[0., 1 - z]) + 71.32569473235957*
          plusD[0., 1 - z] + Lh*(-175.4074074074074 + 18.962962962962962*
            (1 - z) - 27.591002008043034*z^4 + 7.196844839113227*z^5 - 
           1.3604937594294335*z^6 + 35.66284736617976*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342215988779803*(1 - z)^2*
            Log[1 - z] + 1.2928884395011795*(1 - z)^3*Log[1 - z] + 
           z^3*(-46.750480693388496 + 50.50142966106702*Log[z]) + 
           z^2*(-8.750733052098589 + 74.61013025322309*Log[z]) + 
           z*(20.36696589232825 + 75.85185185185185*Log[z]) + 
           156.44444444444443*plusD[0., 1 - z] - 75.85185185185185*
            plusD[1., 1 - z]) + 312.8888888888889*plusD[1., 1 - z] - 
         75.85185185185185*plusD[2., 1 - z]))


==> anc/tFrag.m <==
tFrag["qbq"] = as^2*(CF^2*(4*(-1 + z)*H[0, z] + (32*z*H[-2, 0, z])/(1 + z) - 
         (16*z*H[2, 0, z])/(1 + z) + (32*z*H[-1, -1, 0, z])/(1 + z) + 
         (48*z*H[-1, 0, 0, z])/(1 + z) - (72*z*H[0, 0, 0, z])/(1 + z) + 
         (16*z*H[-1, z]*zeta[2])/(1 + z) + Lp*((-32*z*H[-1, 0, z])/(1 + z) + 
           (16*z*H[0, 0, z])/(1 + z) - (4*(-1 + z^2 + 4*z*zeta[2]))/
            (1 + z)) - (2*(-1 + z^2 + 12*z*zeta[3]))/(1 + z)) + 
       CA*CF*(-2*(-1 + z)*H[0, z] - (16*z*H[-2, 0, z])/(1 + z) + 
         (8*z*H[2, 0, z])/(1 + z) - (16*z*H[-1, -1, 0, z])/(1 + z) - 
         (24*z*H[-1, 0, 0, z])/(1 + z) + (36*z*H[0, 0, 0, z])/(1 + z) - 
         (8*z*H[-1, z]*zeta[2])/(1 + z) + Lp*((16*z*H[-1, 0, z])/(1 + z) - 
           (8*z*H[0, 0, z])/(1 + z) + (2*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) + 
         (-1 + z^2 + 12*z*zeta[3])/(1 + z))) + 
     as^3*(CF^2*Nf*TF*((-256*(-1 + z)*H[1, z])/27 + (640*z*H[3, z])/
          (27*(1 + z)) - (1600*z*H[4, z])/(9*(1 + z)) - (256*z*H[-3, 0, z])/
          (9*(1 + z)) - (3200*z*H[-2, 0, z])/(27*(1 + z)) + 
         (640*z*H[-2, 2, z])/(9*(1 + z)) - (1280*z*H[-1, 2, z])/
          (27*(1 + z)) + (1024*z*H[-1, 3, z])/(9*(1 + z)) + 
         (32*(-1 + z)*H[1, 0, z])/3 + (32*(-1 + z)*H[1, 1, z])/9 + 
         (640*z*H[2, 0, z])/(9*(1 + z)) - (128*z*H[2, 2, z])/(3*(1 + z)) - 
         (448*z*H[3, 0, z])/(3*(1 + z)) - (128*z*H[3, 1, z])/(9*(1 + z)) + 
         (256*z*H[-2, -1, 0, z])/(9*(1 + z)) + (320*z*H[-2, 0, 0, z])/
          (9*(1 + z)) + (256*z*H[-1, -2, 0, z])/(9*(1 + z)) - 
         (1280*z*H[-1, -1, 0, z])/(9*(1 + z)) + (256*z*H[-1, -1, 2, z])/
          (3*(1 + z)) - (5120*z*H[-1, 0, 0, z])/(27*(1 + z)) + 
         (128*z*H[-1, 2, 0, z])/(3*(1 + z)) + (256*z*H[-1, 2, 1, z])/
          (9*(1 + z)) + (8000*z*H[0, 0, 0, z])/(27*(1 + z)) - 
         (192*z*H[2, 0, 0, z])/(1 + z) - (256*z*H[2, 1, 0, z])/(3*(1 + z)) + 
         (1024*z*H[-1, -1, -1, 0, z])/(9*(1 + z)) + 
         (640*z*H[-1, -1, 0, 0, z])/(9*(1 + z)) - (64*z*H[-1, 0, 0, 0, z])/
          (9*(1 + z)) - (3008*z*H[0, 0, 0, 0, z])/(9*(1 + z)) - 
         (512*z*H[-2, z]*zeta[2])/(9*(1 + z)) - (256*z*H[-1, -1, z]*zeta[2])/
          (9*(1 + z)) + (64*H[-1, 0, z]*(9 + 130*z + 9*z^2 - 180*z*zeta[2]))/
          (81*(1 + z)) + (32*H[2, z]*(-1 + z^2 - 4*z*zeta[2]))/(3*(1 + z)) + 
         (64*H[0, 0, z]*(-18 - 65*z + 9*z^2 + 72*z*zeta[2]))/(81*(1 + z)) + 
         Lp^2*((128*z*H[-1, 0, z])/(3*(1 + z)) - (64*z*H[0, 0, z])/
            (3*(1 + z)) + (16*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) + 
         Lp*((-32*(-1 + z)*H[1, z])/3 + (128*z*H[3, z])/(3*(1 + z)) - 
           (128*z*H[-2, 0, z])/(3*(1 + z)) + (1280*z*H[-1, 0, z])/
            (9*(1 + z)) - (256*z*H[-1, 2, z])/(3*(1 + z)) - 
           (640*z*H[0, 0, z])/(9*(1 + z)) + (128*z*H[2, 0, z])/(3*(1 + z)) - 
           (256*z*H[-1, -1, 0, z])/(3*(1 + z)) - (256*z*H[-1, 0, 0, z])/
            (3*(1 + z)) + (448*z*H[0, 0, 0, z])/(3*(1 + z)) + 
           (128*z*H[-1, z]*zeta[2])/(3*(1 + z)) - 
           (32*H[0, z]*(-1 + z^2 + 2*z*zeta[2]))/(3*(1 + z)) + 
           (160*(-1 + z^2 + 4*z*zeta[2]))/(9*(1 + z))) - 
         (128*z*H[-1, z]*(5*zeta[2] + 6*zeta[3]))/(27*(1 + z)) - 
         (16*H[0, z]*(-27 + 6*z + 33*z^2 + 20*z*zeta[2] - 96*z*zeta[3]))/
          (27*(1 + z)) - (16*(149 - 149*z^2 - 72*zeta[2] - 260*z*zeta[2] + 
            36*z^2*zeta[2] - 360*z*zeta[3] - 378*z*zeta[4]))/(81*(1 + z))) + 
       CF^3*((40*z*(-243 - 136*z + 17*z^2)*H[4, z])/(9*(1 + z)) - 
         (416*z*H[5, z])/(3*(1 + z)) - (3712*z*H[-4, 0, z])/(3*(1 + z)) + 
         (16*z*(-126 - 124*z + 11*z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (5056*z*H[-3, 2, z])/(3*(1 + z)) + 
         (16*(-15 + 120*z + 225*z^2 - 8*z^3 + z^4)*H[-2, 2, z])/
          (9*z*(1 + z)) + (3616*z*H[-2, 3, z])/(3*(1 + z)) - 
         (8*(7 - 56*z - 222*z^2 - 56*z^3 + 7*z^4)*H[-1, 3, z])/
          (3*z*(1 + z)) + (7744*z*H[-1, 4, z])/(3*(1 + z)) + 
         (16*(-1 + z)*(-6 + 17*z)*H[1, 2, z])/(9*z) + 
         (256*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) + 
         (112*z*(-18 - 8*z + z^2)*H[2, 2, z])/(9*(1 + z)) + 
         (2752*z*H[2, 3, z])/(3*(1 + z)) + (8*z*(-567 - 256*z + 32*z^2)*
           H[3, 0, z])/(9*(1 + z)) + (32*z*(-27 - 16*z + 2*z^2)*H[3, 1, z])/
          (9*(1 + z)) - (256*z*H[3, 2, z])/(3*(1 + z)) + 
         (3040*z*H[4, 0, z])/(3*(1 + z)) + (128*z*H[-3, -1, 0, z])/(1 + z) - 
         (2080*z*H[-3, 0, 0, z])/(3*(1 + z)) + (2560*z*H[-2, -2, 0, z])/
          (3*(1 + z)) - (16*(9 - 72*z - 252*z^2 - 76*z^3 + 5*z^4)*
           H[-2, -1, 0, z])/(9*z*(1 + z)) - (704*z*H[-2, -1, 2, z])/(1 + z) + 
         (8*(-6 + 48*z - 81*z^2 - 380*z^3 + 34*z^4)*H[-2, 0, 0, z])/
          (9*z*(1 + z)) + (64*z*H[-2, 2, 0, z])/(1 + z) + 
         (640*z*H[-2, 2, 1, z])/(3*(1 + z)) + (1856*z*H[-1, -3, 0, z])/
          (3*(1 + z)) - (16*(10 - 80*z - 243*z^2 - 92*z^3 + 7*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (704*z*H[-1, -2, 2, z])/(1 + z) - 
         (16*(17 - 136*z - 414*z^2 - 136*z^3 + 17*z^4)*H[-1, -1, 2, z])/
          (9*z*(1 + z)) - (3968*z*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (16*(1 - 8*z - 30*z^2 - 8*z^3 + z^4)*H[-1, 2, 0, z])/(z*(1 + z)) - 
         (64*(1 - 8*z - 27*z^2 - 8*z^3 + z^4)*H[-1, 2, 1, z])/(9*z*(1 + z)) + 
         (832*z*H[-1, 2, 2, z])/(1 + z) + (416*z*H[-1, 3, 0, z])/
          (3*(1 + z)) + (512*z*H[-1, 3, 1, z])/(3*(1 + z)) - 
         (64*(-1 + z)*(1 - 8*z + z^2)*H[1, -2, 0, z])/(9*z) + 
         (4*(-1 + z)*(7 - 36*z + 7*z^2)*H[1, 0, 0, z])/(9*z) + 
         (4*(-1 + z)*(27 + 28*z + 3*z^2)*H[1, 1, 0, z])/(9*z) + 
         (112*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/(9*z) + 
         (112*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(9*z) + 
         (128*z*H[2, -2, 0, z])/(3*(1 + z)) + (8*z*(-423 - 184*z + 23*z^2)*
           H[2, 0, 0, z])/(9*(1 + z)) + (8*z*(-207 - 104*z + 13*z^2)*
           H[2, 1, 0, z])/(9*(1 + z)) + (1216*z*H[2, 1, 2, z])/(3*(1 + z)) + 
         (1984*z*H[2, 2, 0, z])/(3*(1 + z)) + (1408*z*H[3, 0, 0, z])/
          (3*(1 + z)) + (128*z*H[3, 1, 0, z])/(1 + z) + 
         (384*z*H[-2, -1, -1, 0, z])/(1 + z) + (2144*z*H[-2, -1, 0, 0, z])/
          (3*(1 + z)) - (1504*z*H[-2, 0, 0, 0, z])/(1 + z) + 
         (256*z*H[-1, -2, -1, 0, z])/(1 + z) + (864*z*H[-1, -2, 0, 0, z])/
          (1 + z) + (320*z*H[-1, -1, -2, 0, z])/(1 + z) - 
         (16*z*(3 + z)*H[-1, -1, -1, 0, z])/3 - (2816*z*H[-1, -1, -1, 2, z])/
          (1 + z) - (8*(17 - 136*z - 423*z^2 - 148*z^3 + 14*z^4)*
           H[-1, -1, 0, 0, z])/(3*z*(1 + z)) - (5056*z*H[-1, -1, 2, 0, z])/
          (3*(1 + z)) - (512*z*H[-1, -1, 2, 1, z])/(1 + z) + 
         (8*(23 - 184*z + 180*z^2 - 184*z^3 + 23*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + (1600*z*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (2048*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) + 
         (8*z*(-1035 - 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(1 + z)) + 
         (344*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/(9*z) + 
         (184*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) + 
         (104*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(9*z) + 
         (1088*z*H[2, 0, 0, 0, z])/(1 + z) + (1216*z*H[2, 1, 0, 0, z])/
          (1 + z) + (2048*z*H[2, 1, 1, 0, z])/(3*(1 + z)) - 
         (1152*z*H[-1, -1, -1, 0, 0, z])/(1 + z) - 
         (1664*z*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) - 
         (5120*z*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) + 
         (2304*z*H[0, 0, 0, 0, 0, z])/(1 + z) - (4864*z*H[-3, z]*zeta[2])/
          (3*(1 + z)) + (896*z*H[-2, -1, z]*zeta[2])/(1 + z) + 
         (832*z*H[-1, -2, z]*zeta[2])/(1 + z) + 
         (2816*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (4*H[2, 0, z]*(196 + 147*z - 46*z^2 + 3*z^3 - 864*z*zeta[2]))/
          (9*(1 + z)) + (16*H[2, 1, z]*(7 + 8*z + z^2 + 120*z*zeta[2]))/
          (9*(1 + z)) - (8*H[3, z]*(-249 - 909*z - 367*z^2 + 5*z^3 + 
            972*z*zeta[2]))/(27*(1 + z)) + (4*H[0, 0, 0, z]*
           (120 + 975*z - 40*z^2 + 59*z^3 + 4032*z*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(5 + 158*z + 162*z^2 + 14*z^3 + 5*z^4 - 
            3708*z^2*zeta[2]))/(27*z*(1 + z)) + 
         (8*H[-1, 2, z]*(5 - 244*z - 1074*z^2 - 244*z^3 + 5*z^4 - 
            648*z^2*zeta[2]))/(27*z*(1 + z)) - (64*(-1 + z)*H[1, 0, z]*
           (-13*z + 4*zeta[2] - 32*z*zeta[2] + 4*z^2*zeta[2]))/(9*z) - 
         (8*(-1 + z)*H[1, 1, z]*(-23*z + 5*zeta[2] - 40*z*zeta[2] + 
            5*z^2*zeta[2]))/(9*z) - (8*H[-2, 0, z]*(9 - 18*z + 258*z^2 + 
            4*z^3 + 7*z^4 + 5292*z^2*zeta[2]))/(27*z*(1 + z)) - 
         (8*H[-1, 0, 0, z]*(7 + 25*z + 1044*z^2 + 169*z^3 + 7*z^4 + 
            9972*z^2*zeta[2]))/(27*z*(1 + z)) - 
         (4*H[0, 0, z]*(319 - 1141*z - 1140*z^2 - 4*z^3 - 6318*z*zeta[2] - 
            4152*z^2*zeta[2] + 492*z^3*zeta[2] - 5400*z*zeta[3]))/
          (27*(1 + z)) + (8*H[-1, 0, z]*(16 - 150*z - 242*z^2 - 186*z^3 - 
            2*z^4 + 39*zeta[2] - 312*z*zeta[2] - 1431*z^2*zeta[2] - 
            348*z^3*zeta[2] + 30*z^4*zeta[2] - 6336*z^2*zeta[3]))/
          (27*z*(1 + z)) + (8*H[-1, -1, z]*(34*zeta[2] - 272*z*zeta[2] - 
            837*z^2*zeta[2] - 284*z^3*zeta[2] + 31*z^4*zeta[2] - 
            2196*z^2*zeta[3]))/(9*z*(1 + z)) + 
         (8*(-1 + z)*H[1, z]*(-317*z + 115*zeta[2] - 113*z*zeta[2] + 
            7*z^2*zeta[2] - 24*zeta[3] + 192*z*zeta[3] - 24*z^2*zeta[3]))/
          (27*z) - (8*H[-2, z]*(-21*zeta[2] + 168*z*zeta[2] + 
            198*z^2*zeta[2] - 92*z^3*zeta[2] + 7*z^4*zeta[2] + 
            1164*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (8*H[2, z]*(281*z + 118*z^2 - 163*z^3 - 45*zeta[2] + 360*z*zeta[2] - 
            324*z^2*zeta[2] - 504*z^3*zeta[2] + 63*z^4*zeta[2] + 
            1224*z^2*zeta[3]))/(27*z*(1 + z)) + Lp^2*(-16*(-1 + z)*H[1, z] + 
           (64*z*H[3, z])/(1 + z) - (128*z*H[-2, 0, z])/(1 + z) - 
           (128*z*H[-1, 2, z])/(1 + z) + (256*z*H[-1, -1, 0, z])/(1 + z) - 
           (192*z*H[-1, 0, 0, z])/(1 + z) + (64*z*H[0, 0, 0, z])/(1 + z) + 
           (256*z*H[-1, z]*zeta[2])/(1 + z) - 
           (16*z*H[0, z]*(1 + z + 8*zeta[2]))/(1 + z) + 
           LQ*((64*z*H[-1, 0, z])/(1 + z) - (32*z*H[0, 0, z])/(1 + z) + 
             (8*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) - (224*z*zeta[3])/
            (1 + z)) + (4*H[0, z]*(359 - 489*z - 794*z^2 - 90*zeta[2] - 
            2073*z*zeta[2] - 1024*z^2*zeta[2] + 5*z^3*zeta[2] + 
            756*z*zeta[3] + 888*z^2*zeta[3] - 138*z^3*zeta[3] + 
            3438*z*zeta[4]))/(27*(1 + z)) - 
         (4*H[-1, z]*(5*zeta[2] - 110*z*zeta[2] - 662*z^2*zeta[2] - 
            158*z^3*zeta[2] + 5*z^4*zeta[2] + 40*zeta[3] - 320*z*zeta[3] - 
            990*z^2*zeta[3] - 344*z^3*zeta[3] + 34*z^4*zeta[3] + 
            7026*z^2*zeta[4]))/(9*z*(1 + z)) + 
         Lp*((-32*z*(-27 - 16*z + 2*z^2)*H[3, z])/(3*(1 + z)) - 
           (288*z*H[4, z])/(1 + z) + (704*z*H[-3, 0, z])/(1 + z) - 
           (32*(-8 + z)*z^2*H[-2, 0, z])/(3*(1 + z)) - (512*z*H[-2, 2, z])/
            (1 + z) + (64*(1 - 8*z - 27*z^2 - 8*z^3 + z^4)*H[-1, 2, z])/
            (3*z*(1 + z)) - (320*z*H[-1, 3, z])/(1 + z) + 
           48*(-1 + z)*H[1, 0, z] - (64*z*H[2, 2, z])/(1 + z) - 
           (256*z*H[3, 0, z])/(1 + z) - (512*z*H[-2, -1, 0, z])/(1 + z) + 
           (512*z*H[-2, 0, 0, z])/(1 + z) - (512*z*H[-1, -2, 0, z])/(1 + z) + 
           (32*(1 + z)*(1 - 10*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
           (1664*z*H[-1, -1, 2, z])/(1 + z) + 
           (16*(1 - 8*z - 72*z^2 - 8*z^3 + z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (448*z*H[-1, 2, 0, z])/(1 + z) - 
           (16*z*(-36 - 8*z + z^2)*H[0, 0, 0, z])/(3*(1 + z)) - 
           (64*z*H[2, 0, 0, z])/(1 + z) - (64*z*H[2, 1, 0, z])/(1 + z) - 
           (384*z*H[-1, -1, -1, 0, z])/(1 + z) + (1184*z*H[-1, 0, 0, 0, z])/
            (1 + z) - (736*z*H[0, 0, 0, 0, z])/(1 + z) + 
           (256*z*H[-2, z]*zeta[2])/(1 + z) - (1856*z*H[-1, -1, z]*zeta[2])/
            (1 + z) - (8*H[0, 0, z]*(2 - 23*z - 24*z^2 + z^3 - 
              132*z*zeta[2]))/(3*(1 + z)) + (32*H[2, z]*(-5 - 4*z + z^2 + 
              18*z*zeta[2]))/(3*(1 + z)) + (16*(-1 + z)*H[1, z]*
             (-13*z + 2*zeta[2] - 16*z*zeta[2] + 2*z^2*zeta[2]))/(3*z) + 
           (8*H[-1, 0, z]*(1 - 2*z^2 + z^4 + 288*z^2*zeta[2]))/
            (3*z*(1 + z)) + (8*H[0, z]*(10 - 33*z - 25*z^2 - 144*z*zeta[2] - 
              80*z^2*zeta[2] + 10*z^3*zeta[2] + 108*z*zeta[3]))/(3*(1 + z)) - 
           (16*H[-1, z]*(zeta[2] - 8*z*zeta[2] - 30*z^2*zeta[2] - 
              8*z^3*zeta[2] + z^4*zeta[2] - 96*z^2*zeta[3]))/(z*(1 + z)) + 
           LQ*(-8*(-1 + z)*H[0, z] - (64*z*H[-2, 0, z])/(1 + z) + 
             (32*z*H[2, 0, z])/(1 + z) - (64*z*H[-1, -1, 0, z])/(1 + z) - 
             (96*z*H[-1, 0, 0, z])/(1 + z) + (144*z*H[0, 0, 0, z])/(1 + z) - 
             (32*z*H[-1, z]*zeta[2])/(1 + z) + (4*(-1 + z^2 + 12*z*zeta[3]))/
              (1 + z)) + (8*(-13 + 13*z^2 - 2*zeta[2] + 15*z*zeta[2] + 
              18*z^2*zeta[2] + z^3*zeta[2] - 126*z*zeta[3] - 64*z^2*zeta[3] + 
              8*z^3*zeta[3] + 288*z*zeta[4]))/(3*(1 + z))) - 
         (4*(314 - 314*z^2 - 281*zeta[2] - 12*z*zeta[2] + 381*z^2*zeta[2] + 
            4*z^3*zeta[2] - 72*zeta[3] + 1542*z*zeta[3] + 734*z^2*zeta[3] - 
            16*z^3*zeta[3] + 4176*z*zeta[2]*zeta[3] + 1944*z*zeta[4] + 
            504*z^2*zeta[4] - 63*z^3*zeta[4] - 18900*z*zeta[5]))/
          (27*(1 + z))) + CA^2*CF*((88*z*(-52 - 24*z + 3*z^2)*H[4, z])/
          (9*(1 + z)) - (1232*z*H[5, z])/(3*(1 + z)) + (64*z*H[-4, 0, z])/
          (1 + z) + (8*z*(-278 - 188*z + 19*z^2)*H[-3, 0, z])/(9*(1 + z)) + 
         (1984*z*H[-3, 2, z])/(3*(1 + z)) + (16*(-6 + 48*z + 109*z^2)*
           H[-2, 2, z])/(9*z*(1 + z)) + (560*z*H[-2, 3, z])/(1 + z) - 
         (4*(17 - 136*z - 658*z^2 - 136*z^3 + 17*z^4)*H[-1, 3, z])/
          (9*z*(1 + z)) + (3200*z*H[-1, 4, z])/(3*(1 + z)) + 
         (2*(-1 + z)*(-15 + 59*z)*H[1, 2, z])/(9*z) + 
         (100*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) + 
         (44*z*(-21 - 8*z + z^2)*H[2, 2, z])/(9*(1 + z)) + 
         (256*z*H[2, 3, z])/(1 + z) + (8*z*(-113 - 32*z + 4*z^2)*H[3, 0, z])/
          (3*(1 + z)) + (8*z*(-49 - 24*z + 3*z^2)*H[3, 1, z])/(9*(1 + z)) - 
         (256*z*H[3, 2, z])/(3*(1 + z)) - (80*z*H[4, 0, z])/(1 + z) - 
         (64*z*H[4, 1, z])/(3*(1 + z)) - (32*z*H[-3, -1, 0, z])/(3*(1 + z)) + 
         (368*z*H[-3, 0, 0, z])/(1 + z) + (128*z*H[-2, -2, 0, z])/
          (3*(1 + z)) - (8*(12 - 96*z - 305*z^2 - 116*z^3 + 10*z^4)*
           H[-2, -1, 0, z])/(9*z*(1 + z)) - (736*z*H[-2, -1, 2, z])/
          (3*(1 + z)) + (4*z*(-457 - 476*z + 46*z^2)*H[-2, 0, 0, z])/
          (9*(1 + z)) + (224*z*H[-2, 2, 0, z])/(1 + z) + 
         (256*z*H[-2, 2, 1, z])/(3*(1 + z)) + (992*z*H[-1, -3, 0, z])/
          (3*(1 + z)) - (8*(11 - 88*z - 224*z^2 - 100*z^3 + 8*z^4)*
           H[-1, -2, 0, z])/(9*z*(1 + z)) - (736*z*H[-1, -2, 2, z])/
          (3*(1 + z)) - (32*(1 - 8*z - 29*z^2 - 8*z^3 + z^4)*H[-1, -1, 2, z])/
          (3*z*(1 + z)) - (1216*z*H[-1, -1, 3, z])/(3*(1 + z)) - 
         (8*(8 - 64*z - 237*z^2 - 64*z^3 + 8*z^4)*H[-1, 2, 0, z])/
          (9*z*(1 + z)) - (8*(3 - 24*z - 98*z^2 - 24*z^3 + 3*z^4)*
           H[-1, 2, 1, z])/(9*z*(1 + z)) + (928*z*H[-1, 2, 2, z])/
          (3*(1 + z)) + (944*z*H[-1, 3, 0, z])/(3*(1 + z)) + 
         (256*z*H[-1, 3, 1, z])/(3*(1 + z)) - (8*(-1 + z)*(1 - 8*z + z^2)*
           H[1, -2, 0, z])/(9*z) - (2*(-1 + z)*(7 - 12*z + 7*z^2)*
           H[1, 0, 0, z])/(9*z) - (2*(-1 + z)*(-12 - 13*z + 3*z^2)*
           H[1, 1, 0, z])/(9*z) + (44*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/
          (9*z) + (32*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(9*z) + 
         (256*z*H[2, -2, 0, z])/(3*(1 + z)) + (16*z*(-153 - 32*z + 4*z^2)*
           H[2, 0, 0, z])/(9*(1 + z)) + (40*z*(-30 - 8*z + z^2)*
           H[2, 1, 0, z])/(9*(1 + z)) + (416*z*H[2, 1, 2, z])/(3*(1 + z)) + 
         (224*z*H[2, 2, 0, z])/(3*(1 + z)) - (128*z*H[3, 0, 0, z])/
          (3*(1 + z)) - (128*z*H[3, 1, 0, z])/(3*(1 + z)) - 
         (208*z*H[-2, -1, 0, 0, z])/(3*(1 + z)) + (240*z*H[-2, 0, 0, 0, z])/
          (1 + z) - (128*z*H[-1, -2, -1, 0, z])/(1 + z) + 
         (112*z*H[-1, -2, 0, 0, z])/(3*(1 + z)) - (96*z*H[-1, -1, -2, 0, z])/
          (1 + z) - (8*(-1 + 17*z - 140*z^2 + 20*z^3 + 2*z^4)*
           H[-1, -1, -1, 0, z])/(9*z*(1 + z)) - (896*z*H[-1, -1, -1, 2, z])/
          (1 + z) - (4*(55 - 431*z - 1228*z^2 - 476*z^3 + 46*z^4)*
           H[-1, -1, 0, 0, z])/(9*z*(1 + z)) - (1312*z*H[-1, -1, 2, 0, z])/
          (3*(1 + z)) - (512*z*H[-1, -1, 2, 1, z])/(3*(1 + z)) + 
         (4*(27 - 189*z - 337*z^2 - 216*z^3 + 27*z^4)*H[-1, 0, 0, 0, z])/
          (9*z*(1 + z)) + (1280*z*H[-1, 2, 0, 0, z])/(3*(1 + z)) + 
         (896*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) - (3128*z*H[0, 0, 0, 0, z])/
          (9*(1 + z)) + (12*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/z + 
         (64*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) + 
         (40*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(9*z) + 
         (352*z*H[2, 0, 0, 0, z])/(3*(1 + z)) + (1024*z*H[2, 1, 0, 0, z])/
          (3*(1 + z)) + (640*z*H[2, 1, 1, 0, z])/(3*(1 + z)) - 
         (576*z*H[-1, -1, -1, 0, 0, z])/(1 + z) - 
         (544*z*H[-1, -1, 0, 0, 0, z])/(3*(1 + z)) + 
         (256*z*H[-1, 0, 0, 0, 0, z])/(1 + z) - (224*z*H[0, 0, 0, 0, 0, z])/
          (1 + z) - (2*z*H[0, 0, 0, z]*(-6961 - 246*z + 69*z^2 - 
            7056*zeta[2]))/(27*(1 + z)) - (2000*z*H[-3, z]*zeta[2])/
          (3*(1 + z)) + (736*z*H[-2, -1, z]*zeta[2])/(3*(1 + z)) + 
         (544*z*H[-1, -2, z]*zeta[2])/(3*(1 + z)) + 
         (896*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
         (2*H[3, z]*(216 + 1451*z + 627*z^2 - 1728*z*zeta[2]))/(27*(1 + z)) - 
         (8*H[-1, -1, 0, z]*(31 + 306*z + 7*z^2 - 450*z*zeta[2]))/
          (9*(1 + z)) + (8*H[2, 1, z]*(1 + 2*z + z^2 + 20*z*zeta[2]))/
          (3*(1 + z)) - (32*H[-1, 2, z]*(18 + 112*z + 18*z^2 + 27*z*zeta[2]))/
          (27*(1 + z)) - (2*H[2, 0, z]*(-60 - 648*z - 49*z^2 + 3*z^3 + 
            912*z*zeta[2]))/(9*(1 + z)) + (4*H[-1, 0, 0, z]*
           (12 + 87*z - 2246*z^2 - 57*z^3 + 12*z^4 - 7164*z^2*zeta[2]))/
          (27*z*(1 + z)) + (4*H[-2, 0, z]*(9 + 60*z - 1253*z^2 + 84*z^3 + 
            12*z^4 - 4716*z^2*zeta[2]))/(27*z*(1 + z)) - 
         (4*(-1 + z)*H[1, 1, z]*(-17*z + 4*zeta[2] - 32*z*zeta[2] + 
            4*z^2*zeta[2]))/(9*z) - (2*(-1 + z)*H[1, 0, z]*
           (-41*z + 18*zeta[2] - 144*z*zeta[2] + 18*z^2*zeta[2]))/(3*z) + 
         Lp^2*((176*z*H[-1, 0, z])/(3*(1 + z)) - (88*z*H[0, 0, z])/
            (3*(1 + z)) + (22*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) - 
         (2*H[0, 0, z]*(927 + 1252*z - 2031*z^2 - 96*z^3 - 9162*z*zeta[2] - 
            7992*z^2*zeta[2] + 918*z^3*zeta[2] - 12312*z*zeta[3]))/
          (81*(1 + z)) + (4*H[-1, -1, z]*(25*zeta[2] - 209*z*zeta[2] - 
            556*z^2*zeta[2] - 212*z^3*zeta[2] + 22*z^4*zeta[2] - 
            1284*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (2*(-1 + z)*H[1, z]*(389*z - 126*zeta[2] + 183*z*zeta[2] + 
            9*z^2*zeta[2] + 24*zeta[3] - 192*z*zeta[3] + 24*z^2*zeta[3]))/
          (27*z) - (4*H[-2, z]*(-12*zeta[2] + 96*z*zeta[2] + 
            131*z^2*zeta[2] - 116*z^3*zeta[2] + 10*z^4*zeta[2] + 
            528*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (2*H[2, z]*(141*z + 69*z^2 - 72*z^3 - 24*zeta[2] + 192*z*zeta[2] + 
            84*z^2*zeta[2] - 256*z^3*zeta[2] + 32*z^4*zeta[2] + 
            768*z^2*zeta[3]))/(9*z*(1 + z)) - 
         (4*H[-1, 0, z]*(-33 + 327*z - 2755*z^2 + 489*z^3 + 48*z^4 - 
            27*zeta[2] + 378*z*zeta[2] + 4284*z^2*zeta[2] + 324*z^3*zeta[2] + 
            4752*z^2*zeta[3]))/(81*z*(1 + z)) + 
         (2*H[0, z]*(554 - 278*z - 778*z^2 - 72*zeta[2] - 772*z*zeta[2] - 
            471*z^2*zeta[2] + 15*z^3*zeta[2] + 354*z*zeta[3] - 
            72*z^2*zeta[3] - 18*z^3*zeta[3] - 2358*z*zeta[4]))/(27*(1 + z)) - 
         (4*H[-1, z]*(-51*z*zeta[2] + 22*z^2*zeta[2] - 123*z^3*zeta[2] + 
            48*zeta[3] - 411*z*zeta[3] - 735*z^2*zeta[3] - 420*z^3*zeta[3] + 
            39*z^4*zeta[3] + 855*z^2*zeta[4]))/(27*z*(1 + z)) + 
         Lp*((-8*z*(-49 - 24*z + 3*z^2)*H[3, z])/(3*(1 + z)) + 
           (64*z*H[4, z])/(1 + z) - (32*z*H[-3, 0, z])/(1 + z) - 
           (8*z*(-5 - 24*z + 3*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (256*z*H[-2, 2, z])/(1 + z) + (8*(3 - 24*z - 98*z^2 - 24*z^3 + 
              3*z^4)*H[-1, 2, z])/(3*z*(1 + z)) - (256*z*H[-1, 3, z])/
            (1 + z) + (176*z*H[2, 0, z])/(3*(1 + z)) - (128*z*H[-2, 0, 0, z])/
            (1 + z) + (8*(3 - 24*z - 98*z^2 - 24*z^3 + 3*z^4)*
             H[-1, -1, 0, z])/(3*z*(1 + z)) + (512*z*H[-1, -1, 2, z])/
            (1 + z) - (352*z*H[-1, 0, 0, z])/(3*(1 + z)) + 
           (544*z*H[0, 0, 0, z])/(3*(1 + z)) + (256*z*H[-1, -1, 0, 0, z])/
            (1 + z) - (96*z*H[-1, 0, 0, 0, z])/(1 + z) + 
           (32*z*H[0, 0, 0, 0, z])/(1 + z) + (4*z*H[0, 0, z]*
             (-277 - 6*z + 3*z^2 - 216*zeta[2]))/(9*(1 + z)) + 
           (256*z*H[-2, z]*zeta[2])/(1 + z) - (512*z*H[-1, -1, z]*zeta[2])/
            (1 + z) - (8*H[2, z]*(1 + 2*z + z^2 - 8*z*zeta[2]))/(1 + z) - 
           (4*H[-1, 0, z]*(3 + 12*z - 518*z^2 + 12*z^3 + 3*z^4 - 
              792*z^2*zeta[2]))/(9*z*(1 + z)) + (4*(-1 + z)*H[1, z]*
             (-17*z + 3*zeta[2] - 24*z*zeta[2] + 3*z^2*zeta[2]))/(3*z) + 
           (8*H[0, z]*(6 - 11*z - 8*z^2 - 29*z*zeta[2] - 24*z^2*zeta[2] + 
              3*z^3*zeta[2] - 48*z*zeta[3]))/(3*(1 + z)) - 
           (4*H[-1, z]*(3*zeta[2] - 24*z*zeta[2] - 98*z^2*zeta[2] - 
              24*z^3*zeta[2] + 3*z^4*zeta[2] - 288*z^2*zeta[3]))/
            (3*z*(1 + z)) - (4*(106 - 106*z^2 - 18*zeta[2] - 295*z*zeta[2] - 
              6*z^2*zeta[2] + 3*z^3*zeta[2] + 81*z*zeta[3] + 72*z^2*zeta[3] - 
              9*z^3*zeta[3] + 180*z*zeta[4]))/(9*(1 + z))) - 
         (4646 - 4646*z^2 - 2340*zeta[2] - 6914*z*zeta[2] + 
           2730*z^2*zeta[2] + 192*z^3*zeta[2] - 432*zeta[3] - 
           7884*z*zeta[3] + 1494*z^2*zeta[3] - 54*z^3*zeta[3] + 
           15120*z*zeta[2]*zeta[3] + 5535*z*zeta[4] + 2160*z^2*zeta[4] - 
           270*z^3*zeta[4] + 7128*z*zeta[5])/(81*(1 + z))) + 
       CA*(CF*Nf*TF*((128*(-1 + z)*H[1, z])/27 - (320*z*H[3, z])/
            (27*(1 + z)) + (800*z*H[4, z])/(9*(1 + z)) + (128*z*H[-3, 0, z])/
            (9*(1 + z)) + (1600*z*H[-2, 0, z])/(27*(1 + z)) - 
           (320*z*H[-2, 2, z])/(9*(1 + z)) + (640*z*H[-1, 2, z])/
            (27*(1 + z)) - (512*z*H[-1, 3, z])/(9*(1 + z)) - 
           (16*(-1 + z)*H[1, 0, z])/3 - (16*(-1 + z)*H[1, 1, z])/9 - 
           (320*z*H[2, 0, z])/(9*(1 + z)) + (64*z*H[2, 2, z])/(3*(1 + z)) + 
           (224*z*H[3, 0, z])/(3*(1 + z)) + (64*z*H[3, 1, z])/(9*(1 + z)) - 
           (128*z*H[-2, -1, 0, z])/(9*(1 + z)) - (160*z*H[-2, 0, 0, z])/
            (9*(1 + z)) - (128*z*H[-1, -2, 0, z])/(9*(1 + z)) + 
           (640*z*H[-1, -1, 0, z])/(9*(1 + z)) - (128*z*H[-1, -1, 2, z])/
            (3*(1 + z)) + (2560*z*H[-1, 0, 0, z])/(27*(1 + z)) - 
           (64*z*H[-1, 2, 0, z])/(3*(1 + z)) - (128*z*H[-1, 2, 1, z])/
            (9*(1 + z)) - (4000*z*H[0, 0, 0, z])/(27*(1 + z)) + 
           (96*z*H[2, 0, 0, z])/(1 + z) + (128*z*H[2, 1, 0, z])/(3*(1 + z)) - 
           (512*z*H[-1, -1, -1, 0, z])/(9*(1 + z)) - 
           (320*z*H[-1, -1, 0, 0, z])/(9*(1 + z)) + (32*z*H[-1, 0, 0, 0, z])/
            (9*(1 + z)) + (1504*z*H[0, 0, 0, 0, z])/(9*(1 + z)) + 
           (256*z*H[-2, z]*zeta[2])/(9*(1 + z)) + 
           (128*z*H[-1, -1, z]*zeta[2])/(9*(1 + z)) - 
           (32*H[-1, 0, z]*(9 + 130*z + 9*z^2 - 180*z*zeta[2]))/
            (81*(1 + z)) - (16*H[2, z]*(-1 + z^2 - 4*z*zeta[2]))/
            (3*(1 + z)) - (32*H[0, 0, z]*(-18 - 65*z + 9*z^2 + 72*z*zeta[2]))/
            (81*(1 + z)) + Lp*((16*(-1 + z)*H[1, z])/3 - (64*z*H[3, z])/
              (3*(1 + z)) + (64*z*H[-2, 0, z])/(3*(1 + z)) - 
             (640*z*H[-1, 0, z])/(9*(1 + z)) + (128*z*H[-1, 2, z])/
              (3*(1 + z)) + (320*z*H[0, 0, z])/(9*(1 + z)) - 
             (64*z*H[2, 0, z])/(3*(1 + z)) + (128*z*H[-1, -1, 0, z])/
              (3*(1 + z)) + (128*z*H[-1, 0, 0, z])/(3*(1 + z)) - 
             (224*z*H[0, 0, 0, z])/(3*(1 + z)) - (64*z*H[-1, z]*zeta[2])/
              (3*(1 + z)) + (16*H[0, z]*(-1 + z^2 + 2*z*zeta[2]))/
              (3*(1 + z)) - (80*(-1 + z^2 + 4*z*zeta[2]))/(9*(1 + z))) + 
           Lp^2*((-64*z*H[-1, 0, z])/(3*(1 + z)) + (32*z*H[0, 0, z])/
              (3*(1 + z)) - (8*(-1 + z^2 + 4*z*zeta[2]))/(3*(1 + z))) + 
           (64*z*H[-1, z]*(5*zeta[2] + 6*zeta[3]))/(27*(1 + z)) + 
           (8*H[0, z]*(-27 + 6*z + 33*z^2 + 20*z*zeta[2] - 96*z*zeta[3]))/
            (27*(1 + z)) + (8*(149 - 149*z^2 - 72*zeta[2] - 260*z*zeta[2] + 
              36*z^2*zeta[2] - 360*z*zeta[3] - 378*z*zeta[4]))/
            (81*(1 + z))) + CF^2*((-124*z*(-113 - 56*z + 7*z^2)*H[4, z])/
            (9*(1 + z)) + (2672*z*H[5, z])/(3*(1 + z)) + (1472*z*H[-4, 0, z])/
            (3*(1 + z)) - (8*z*(-682 - 500*z + 49*z^2)*H[-3, 0, z])/
            (9*(1 + z)) - (6496*z*H[-3, 2, z])/(3*(1 + z)) - 
           (8*(-39 + 312*z + 661*z^2 - 8*z^3 + z^4)*H[-2, 2, z])/
            (9*z*(1 + z)) - (5168*z*H[-2, 3, z])/(3*(1 + z)) + 
           (4*(55 - 440*z - 1982*z^2 - 440*z^3 + 55*z^4)*H[-1, 3, z])/
            (9*z*(1 + z)) - (3424*z*H[-1, 4, z])/(1 + z) - 
           (4*(-1 + z)*(-9 + 31*z)*H[1, 2, z])/(3*z) - 
           (328*(-1 + z)*(1 - 8*z + z^2)*H[1, 3, z])/(9*z) - 
           (8*z*(-119 - 48*z + 6*z^2)*H[2, 2, z])/(3*(1 + z)) - 
           (2912*z*H[2, 3, z])/(3*(1 + z)) - (4*z*(-1923 - 640*z + 80*z^2)*
             H[3, 0, z])/(9*(1 + z)) - (16*z*(-76 - 40*z + 5*z^2)*H[3, 1, z])/
            (9*(1 + z)) + (640*z*H[3, 2, z])/(3*(1 + z)) - 
           (1040*z*H[4, 0, z])/(3*(1 + z)) + (128*z*H[4, 1, z])/(3*(1 + z)) - 
           (128*z*H[-3, -1, 0, z])/(3*(1 + z)) - (1168*z*H[-3, 0, 0, z])/
            (3*(1 + z)) - (512*z*H[-2, -2, 0, z])/(1 + z) + 
           (8*(33 - 264*z - 862*z^2 - 308*z^3 + 25*z^4)*H[-2, -1, 0, z])/
            (9*z*(1 + z)) + (2528*z*H[-2, -1, 2, z])/(3*(1 + z)) - 
           (4*(-6 + 48*z - 995*z^2 - 1332*z^3 + 126*z^4)*H[-2, 0, 0, z])/
            (9*z*(1 + z)) - (480*z*H[-2, 2, 0, z])/(1 + z) - 
           (832*z*H[-2, 2, 1, z])/(3*(1 + z)) - (2912*z*H[-1, -3, 0, z])/
            (3*(1 + z)) + (8*(32 - 256*z - 691*z^2 - 292*z^3 + 23*z^4)*
             H[-1, -2, 0, z])/(9*z*(1 + z)) + (2528*z*H[-1, -2, 2, z])/
            (3*(1 + z)) + (8*(41 - 328*z - 1110*z^2 - 328*z^3 + 41*z^4)*
             H[-1, -1, 2, z])/(9*z*(1 + z)) + (1472*z*H[-1, -1, 3, z])/
            (1 + z) + (8*(25 - 200*z - 744*z^2 - 200*z^3 + 25*z^4)*
             H[-1, 2, 0, z])/(9*z*(1 + z)) + 
           (16*(5 - 40*z - 152*z^2 - 40*z^3 + 5*z^4)*H[-1, 2, 1, z])/
            (9*z*(1 + z)) - (3104*z*H[-1, 2, 2, z])/(3*(1 + z)) - 
           (2096*z*H[-1, 3, 0, z])/(3*(1 + z)) - (256*z*H[-1, 3, 1, z])/
            (1 + z) + (16*(-1 + z)*(1 - 8*z + z^2)*H[1, -2, 0, z])/(3*z) + 
           (2*(-1 + z)*(7 + 12*z + 7*z^2)*H[1, 0, 0, z])/(9*z) + 
           (2*(-1 + z)*(-17 - 18*z + z^2)*H[1, 1, 0, z])/(3*z) - 
           (16*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 2, z])/z - 
           (40*(-1 + z)*(1 - 8*z + z^2)*H[1, 2, 0, z])/(3*z) - 
           (192*z*H[2, -2, 0, z])/(1 + z) - (4*z*(-1647 - 440*z + 55*z^2)*
             H[2, 0, 0, z])/(9*(1 + z)) - (4*z*(-269 - 88*z + 11*z^2)*
             H[2, 1, 0, z])/(3*(1 + z)) - (480*z*H[2, 1, 2, z])/(1 + z) - 
           (480*z*H[2, 2, 0, z])/(1 + z) - (448*z*H[3, 0, 0, z])/
            (3*(1 + z)) + (64*z*H[3, 1, 0, z])/(3*(1 + z)) - 
           (192*z*H[-2, -1, -1, 0, z])/(1 + z) - (656*z*H[-2, -1, 0, 0, z])/
            (3*(1 + z)) + (272*z*H[-2, 0, 0, 0, z])/(1 + z) + 
           (128*z*H[-1, -2, -1, 0, z])/(1 + z) - (1520*z*H[-1, -2, 0, 0, z])/
            (3*(1 + z)) + (32*z*H[-1, -1, -2, 0, z])/(1 + z) + 
           (8*(-2 + 34*z - 271*z^2 + 52*z^3 + 7*z^4)*H[-1, -1, -1, 0, z])/
            (9*z*(1 + z)) + (3200*z*H[-1, -1, -1, 2, z])/(1 + z) + 
           (4*(161 - 1270*z - 3725*z^2 - 1396*z^3 + 134*z^4)*
             H[-1, -1, 0, 0, z])/(9*z*(1 + z)) + (5152*z*H[-1, -1, 2, 0, z])/
            (3*(1 + z)) + (1792*z*H[-1, -1, 2, 1, z])/(3*(1 + z)) - 
           (4*(77 - 562*z - 494*z^2 - 616*z^3 + 77*z^4)*H[-1, 0, 0, 0, z])/
            (9*z*(1 + z)) - (1120*z*H[-1, 2, 0, 0, z])/(1 + z) - 
           (2816*z*H[-1, 2, 1, 0, z])/(3*(1 + z)) - 
           (4*z*(-2599 - 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(1 + z)) - 
           (388*(-1 + z)*(1 - 8*z + z^2)*H[1, 0, 0, 0, z])/(9*z) - 
           (220*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 0, 0, z])/(9*z) - 
           (44*(-1 + z)*(1 - 8*z + z^2)*H[1, 1, 1, 0, z])/(3*z) - 
           (2336*z*H[2, 0, 0, 0, z])/(3*(1 + z)) - (3872*z*H[2, 1, 0, 0, z])/
            (3*(1 + z)) - (768*z*H[2, 1, 1, 0, z])/(1 + z) + 
           (1728*z*H[-1, -1, -1, 0, 0, z])/(1 + z) + 
           (640*z*H[-1, -1, 0, 0, 0, z])/(1 + z) + 
           (1024*z*H[-1, 0, 0, 0, 0, z])/(3*(1 + z)) - 
           (704*z*H[0, 0, 0, 0, 0, z])/(1 + z) + (2144*z*H[-3, z]*zeta[2])/
            (1 + z) - (2816*z*H[-2, -1, z]*zeta[2])/(3*(1 + z)) - 
           (2336*z*H[-1, -2, z]*zeta[2])/(3*(1 + z)) - 
           (3200*z*H[-1, -1, -1, z]*zeta[2])/(1 + z) + 
           (2*H[0, 0, 0, z]*(-120 - 14897*z - 452*z^2 + 79*z^3 - 
              18144*z*zeta[2]))/(27*(1 + z)) - 
           (8*H[2, 1, z]*(13 + 20*z + 7*z^2 + 240*z*zeta[2]))/(9*(1 + z)) + 
           (2*H[2, 0, z]*(-316 - 1443*z - 52*z^2 + 3*z^3 + 2688*z*zeta[2]))/
            (9*(1 + z)) + (4*H[3, z]*(-465 - 2360*z - 994*z^2 + 5*z^3 + 
              2700*z*zeta[2]))/(27*(1 + z)) - (4*H[-1, 0, 0, z]*
             (17 + 149*z - 5536*z^2 - 283*z^3 + 17*z^4 - 24300*z^2*zeta[2]))/
            (27*z*(1 + z)) - (4*H[-2, 0, z]*(9 + 138*z - 2764*z^2 + 164*z^3 + 
              17*z^4 - 14724*z^2*zeta[2]))/(27*z*(1 + z)) + 
           (4*H[-1, -1, 0, z]*(5 + 530*z + 3834*z^2 + 98*z^3 + 5*z^4 - 
              9108*z^2*zeta[2]))/(27*z*(1 + z)) - 
           (4*H[-1, 2, z]*(5 - 532*z - 2866*z^2 - 532*z^3 + 5*z^4 - 
              1080*z^2*zeta[2]))/(27*z*(1 + z)) + (4*(-1 + z)*H[1, 1, z]*
             (-57*z + 13*zeta[2] - 104*z*zeta[2] + 13*z^2*zeta[2]))/(9*z) + 
           (4*(-1 + z)*H[1, 0, z]*(-227*z + 86*zeta[2] - 688*z*zeta[2] + 
              86*z^2*zeta[2]))/(9*z) + (2*H[0, 0, z]*(2811 - 919*z - 
              7482*z^2 - 204*z^3 - 37278*z*zeta[2] - 28440*z^2*zeta[2] + 
              3312*z^3*zeta[2] - 40824*z*zeta[3]))/(81*(1 + z)) - 
           (4*H[-1, 0, z]*(114 - 1104*z + 4784*z^2 - 1536*z^3 - 102*z^4 + 
              171*zeta[2] - 1692*z*zeta[2] - 12861*z^2*zeta[2] - 
              1692*z^3*zeta[2] + 90*z^4*zeta[2] - 28512*z^2*zeta[3]))/
            (81*z*(1 + z)) - (4*H[-1, -1, z]*(84*zeta[2] - 690*z*zeta[2] - 
              1949*z^2*zeta[2] - 708*z^3*zeta[2] + 75*z^4*zeta[2] - 
              4764*z^2*zeta[3]))/(9*z*(1 + z)) + (4*(-1 + z)*H[1, z]*
             (706*z - 241*zeta[2] + 296*z*zeta[2] + 2*z^2*zeta[2] + 
              48*zeta[3] - 384*z*zeta[3] + 48*z^2*zeta[3]))/(27*z) + 
           (4*H[-2, z]*(-45*zeta[2] + 360*z*zeta[2] + 460*z^2*zeta[2] - 
              324*z^3*zeta[2] + 27*z^4*zeta[2] + 2220*z^2*zeta[3]))/
            (9*z*(1 + z)) + (4*H[2, z]*(704*z + 325*z^2 - 379*z^3 - 
              117*zeta[2] + 936*z*zeta[2] - 72*z^2*zeta[2] - 1272*z^3*zeta[
                2] + 159*z^4*zeta[2] + 3528*z^2*zeta[3]))/(27*z*(1 + z)) + 
           Lp^2*(8*(-1 + z)*H[1, z] - (32*z*H[3, z])/(1 + z) + 
             (64*z*H[-2, 0, z])/(1 + z) - (352*z*H[-1, 0, z])/(3*(1 + z)) + 
             (64*z*H[-1, 2, z])/(1 + z) + (176*z*H[0, 0, z])/(3*(1 + z)) - 
             (128*z*H[-1, -1, 0, z])/(1 + z) + (96*z*H[-1, 0, 0, z])/
              (1 + z) - (32*z*H[0, 0, 0, z])/(1 + z) - 
             (128*z*H[-1, z]*zeta[2])/(1 + z) + (8*z*H[0, z]*(1 + z + 
                8*zeta[2]))/(1 + z) + LQ*((-32*z*H[-1, 0, z])/(1 + z) + 
               (16*z*H[0, 0, z])/(1 + z) - (4*(-1 + z^2 + 4*z*zeta[2]))/
                (1 + z)) - (4*(-11 + 11*z^2 + 44*z*zeta[2] - 84*z*zeta[3]))/
              (3*(1 + z))) - (2*H[0, z]*(1467 - 1045*z - 2350*z^2 - 
              234*zeta[2] - 3617*z*zeta[2] - 1966*z^2*zeta[2] + 
              35*z^3*zeta[2] + 1464*z*zeta[3] + 744*z^2*zeta[3] - 
              174*z^3*zeta[3] - 1278*z*zeta[4]))/(27*(1 + z)) + 
           (2*H[-1, z]*(15*zeta[2] - 534*z*zeta[2] - 1898*z^2*zeta[2] - 
              966*z^3*zeta[2] + 15*z^4*zeta[2] + 312*zeta[3] - 
              2604*z*zeta[3] - 5910*z^2*zeta[3] - 2712*z^3*zeta[3] + 
              258*z^4*zeta[3] + 24498*z^2*zeta[4]))/(27*z*(1 + z)) + 
           Lp*((16*z*(-76 - 40*z + 5*z^2)*H[3, z])/(3*(1 + z)) + 
             (16*z*H[4, z])/(1 + z) - (288*z*H[-3, 0, z])/(1 + z) + 
             (16*z*(-5 - 32*z + 4*z^2)*H[-2, 0, z])/(3*(1 + z)) + 
             (768*z*H[-2, 2, z])/(1 + z) - (16*(5 - 40*z - 152*z^2 - 40*z^3 + 
                5*z^4)*H[-1, 2, z])/(3*z*(1 + z)) + (672*z*H[-1, 3, z])/
              (1 + z) - 24*(-1 + z)*H[1, 0, z] - (352*z*H[2, 0, z])/
              (3*(1 + z)) + (32*z*H[2, 2, z])/(1 + z) + (128*z*H[3, 0, z])/
              (1 + z) + (256*z*H[-2, -1, 0, z])/(1 + z) + 
             (256*z*H[-1, -2, 0, z])/(1 + z) - (64*(1 - 8*z - 29*z^2 - 
                8*z^3 + z^4)*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
             (1856*z*H[-1, -1, 2, z])/(1 + z) - (8*(1 - 8*z - 160*z^2 - 
                8*z^3 + z^4)*H[-1, 0, 0, z])/(3*z*(1 + z)) - 
             (224*z*H[-1, 2, 0, z])/(1 + z) + (8*z*(-172 - 8*z + z^2)*H[0, 0, 
                0, z])/(3*(1 + z)) + (32*z*H[2, 0, 0, z])/(1 + z) + 
             (32*z*H[2, 1, 0, z])/(1 + z) + (192*z*H[-1, -1, -1, 0, z])/
              (1 + z) - (512*z*H[-1, -1, 0, 0, z])/(1 + z) - 
             (400*z*H[-1, 0, 0, 0, z])/(1 + z) + (304*z*H[0, 0, 0, 0, z])/
              (1 + z) - (640*z*H[-2, z]*zeta[2])/(1 + z) + 
             (1952*z*H[-1, -1, z]*zeta[2])/(1 + z) - (4*H[0, 0, z]*(-6 - 
                485*z + 60*z^2 + 3*z^3 - 36*z*zeta[2]))/(9*(1 + z)) + 
             (32*H[2, z]*(4 + 5*z + z^2 - 21*z*zeta[2]))/(3*(1 + z)) + 
             (4*H[-1, 0, z]*(3 + 24*z - 1030*z^2 + 24*z^3 + 3*z^4 - 
                2448*z^2*zeta[2]))/(9*z*(1 + z)) - (40*(-1 + z)*H[1, z]*(
                -6*z + zeta[2] - 8*z*zeta[2] + z^2*zeta[2]))/(3*z) - 
             (4*H[0, z]*(34 - 77*z - 57*z^2 - 260*z*zeta[2] - 176*z^2*
                 zeta[2] + 22*z^3*zeta[2] - 84*z*zeta[3]))/(3*(1 + z)) + 
             (16*H[-1, z]*(3*zeta[2] - 24*z*zeta[2] - 94*z^2*zeta[2] - 
                24*z^3*zeta[2] + 3*z^4*zeta[2] - 288*z^2*zeta[3]))/
              (3*z*(1 + z)) + LQ*(4*(-1 + z)*H[0, z] + (32*z*H[-2, 0, z])/
                (1 + z) - (16*z*H[2, 0, z])/(1 + z) + (32*z*H[-1, -1, 0, z])/
                (1 + z) + (48*z*H[-1, 0, 0, z])/(1 + z) - (72*z*H[0, 0, 0, 
                  z])/(1 + z) + (16*z*H[-1, z]*zeta[2])/(1 + z) - 
               (2*(-1 + z^2 + 12*z*zeta[3]))/(1 + z)) + 
             (4*(251 - 251*z^2 - 30*zeta[2] - 635*z*zeta[2] - 66*z^2*
                 zeta[2] + 3*z^3*zeta[2] + 540*z*zeta[3] + 336*z^2*zeta[3] - 
                42*z^3*zeta[3] - 504*z*zeta[4]))/(9*(1 + z))) + 
           (2*(5588 - 5588*z^2 - 3183*zeta[2] - 6950*z*zeta[2] + 
              3873*z^2*zeta[2] + 204*z^3*zeta[2] - 648*zeta[3] - 
              3258*z*zeta[3] + 3696*z^2*zeta[3] - 102*z^3*zeta[3] + 
              27648*z*zeta[2]*zeta[3] + 11367*z*zeta[4] + 3672*z^2*zeta[4] - 
              459*z^3*zeta[4] - 49572*z*zeta[5]))/(81*(1 + z)))))
 
tFrag["qq"] = as*CF*(4*Lp - (8*z*H[0, z])/(-1 + z)) - 
     32*as^3*CF^3*Lp^3*plusD[2, 1 - z] + plusD[1, 1 - z]*
      (16*as^2*CF^2*Lp^2 + as^3*(-32*CF^3*Lp^3*LQ + 
         CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3])))) + 
     as^2*(CF*Nf*TF*((-8*Lp^2)/3 + (4*(-65 + 9*z))/27 + 
         (40*z*H[0, z])/(3*(-1 + z)) + Lp*(-80/9 + (16*z*H[0, z])/
            (3*(-1 + z))) - (8*z*H[0, 0, z])/(3*(-1 + z))) + 
       CF^2*(-2*z*H[1, z] + Lp^2*(-8*LQ + (8*z*H[0, z])/(-1 + z) + 
           16*H[1, z]) + (56*z*H[3, z])/(-1 + z) - (30*z*H[0, 0, z])/
          (-1 + z) + Lp*(4*(-1 + z) + (12*z*H[0, z])/(-1 + z) + 
           (16*LQ*z*H[0, z])/(-1 + z) - (48*z*H[2, z])/(-1 + z) - 
           (64*z*H[0, 0, z])/(-1 + z) - (48*z*H[1, 0, z])/(-1 + z)) + 
         (16*z*H[1, 2, z])/(-1 + z) + (104*z*H[2, 0, z])/(-1 + z) + 
         (8*z*H[2, 1, z])/(-1 + z) + (160*z*H[0, 0, 0, z])/(-1 + z) + 
         (72*z*H[1, 0, 0, z])/(-1 + z) + (16*z*H[1, 1, 0, z])/(-1 + z) - 
         (2*H[0, z]*(2 - 13*z + 3*z^2 - 4*z*zeta[2]))/(-1 + z) + 
         (2*(1 - 2*z + z^2 + 44*z*zeta[3]))/(-1 + z)) + 
       CA*CF*((22*Lp^2)/3 + 2*z*H[1, z] - (8*z*H[3, z])/(-1 + z) + 
         (22*z*H[0, 0, z])/(3*(-1 + z)) - (8*z*H[1, 2, z])/(-1 + z) - 
         (36*z*H[0, 0, 0, z])/(-1 + z) - (16*z*H[1, 0, 0, z])/(-1 + z) - 
         (8*z*H[1, 1, 0, z])/(-1 + z) + (2*H[0, z]*(3 - 79*z + 6*z^2 + 
            36*z*zeta[2]))/(3*(-1 + z)) + Lp*((-44*z*H[0, z])/(3*(-1 + z)) + 
           (8*z*H[0, 0, z])/(-1 + z) - (2*(-143 + 9*z + 36*zeta[2]))/9) - 
         (2*(467 - 530*z + 63*z^2 - 378*zeta[3] + 162*z*zeta[3]))/
          (27*(-1 + z)))) + delta[1 - z]*(1 - 2*as*CF*Lp*LQ + 
       as^2*(CF*((112*LQ)/27 + (40*Lp*LQ)/9 + (4*Lp^2*LQ)/3)*Nf*TF + 
         CF^2*(2*Lp^2*LQ^2 - 8*Lp^2*zeta[2]) + CA*CF*((-11*Lp^2*LQ)/3 + 
           Lp*LQ*(-134/9 + 4*zeta[2]) + LQ*(-404/27 + 14*zeta[3]))) + 
       as^3*(CF*Nf^2*TF^2*((-800*Lp*LQ)/81 - (160*Lp^2*LQ)/27 - 
           (32*Lp^3*LQ)/27 + 4*LQ*(-928/729 - (16*zeta[3])/9)) + 
         CF^3*((-4*Lp^3*LQ^3)/3 + 16*Lp^3*LQ*zeta[2] - (64*Lp^3*zeta[3])/3) + 
         CF^2*Nf*TF*(4*Lp^2*LQ - (224*Lp*LQ^2)/27 - (80*Lp^2*LQ^2)/9 - 
           (8*Lp^3*LQ^2)/3 + (896*Lp*zeta[2])/27 + (320*Lp^2*zeta[2])/9 + 
           (32*Lp^3*zeta[2])/3 + 2*Lp*LQ*(55/3 - 16*zeta[3]) + 
           2*LQ*(1711/54 - (152*zeta[3])/9 - 8*zeta[4])) + 
         CA*CF*Nf*TF*((176*Lp^3*LQ)/27 + 2*Lp*LQ*(4102/81 - (80*zeta[2])/9) + 
           2*Lp^2*LQ*(578/27 - (8*zeta[2])/3) + 2*LQ*(31313/729 - 
             (412*zeta[2])/81 - (452*zeta[3])/27 + (10*zeta[4])/3)) + 
         CA*CF^2*((22*Lp^3*LQ^2)/3 + Lp^2*LQ^2*(268/9 - 8*zeta[2]) - 
           (88*Lp^3*zeta[2])/3 + Lp*LQ^2*(808/27 - 28*zeta[3]) + 
           Lp*((-3232*zeta[2])/27 + 112*zeta[2]*zeta[3]) + 
           Lp^2*((-1072*zeta[2])/9 + 80*zeta[4])) + 
         CA^2*CF*((-242*Lp^3*LQ)/27 + Lp^2*LQ*(-1780/27 + (44*zeta[2])/3) + 
           Lp*LQ*(-15503/81 + (536*zeta[2])/9 + 88*zeta[3] - 44*zeta[4]) + 
           LQ*(-297029/1458 + (3196*zeta[2])/81 + (6164*zeta[3])/27 - 
             (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 96*zeta[5])))) + 
     plusD[0, 1 - z]*(-4*as*CF*Lp + as^2*(8*CF^2*Lp^2*LQ + 
         CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + as^3*(CF^3*(-8*Lp^3*LQ^2 + 32*Lp^3*zeta[2]) + 
         CA*CF^2*((88*Lp^3*LQ)/3 + Lp^2*LQ*(1072/9 - 32*zeta[2]) + 
           Lp*LQ*(3232/27 - 112*zeta[3])) + CF*Nf^2*TF^2*
          ((-1600*Lp)/81 - (320*Lp^2)/27 - (64*Lp^3)/27 + 
           4*(-1856/729 - (32*zeta[3])/9)) + CF^2*Nf*TF*
          (8*Lp^2 - (896*Lp*LQ)/27 - (320*Lp^2*LQ)/9 - (32*Lp^3*LQ)/3 + 
           2*Lp*(110/3 - 32*zeta[3]) + 2*(1711/27 - (304*zeta[3])/9 - 
             16*zeta[4])) + CA*CF*Nf*TF*((352*Lp^3)/27 + 
           2*Lp*(8204/81 - (160*zeta[2])/9) + 2*Lp^2*(1156/27 - 
             (16*zeta[2])/3) + 2*(62626/729 - (824*zeta[2])/81 - 
             (904*zeta[3])/27 + (20*zeta[4])/3)) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5]))) + 
     as^3*(CF*Nf^2*TF^2*((64*Lp^3)/27 - (32*(1 + 14*z + z^2)*H[0, z])/
          (27*(-1 + z)) + Lp^2*(320/27 - (64*z*H[0, z])/(9*(-1 + z))) + 
         (1600*z*H[0, 0, z])/(81*(-1 + z)) + 
         Lp*(1600/81 - (640*z*H[0, z])/(27*(-1 + z)) + (128*z*H[0, 0, z])/
            (9*(-1 + z))) - (448*z*H[0, 0, 0, z])/(27*(-1 + z)) - 
         (32*(-277 + 45*z - 324*zeta[3]))/729) + 
       CF^2*Nf*TF*((-896*LQ*z*H[0, z])/(27*(-1 + z)) + 
         Lp^3*((32*LQ)/3 - (32*z*H[0, z])/(3*(-1 + z)) - (64*H[1, z])/3) - 
         (6224*z*H[3, z])/(27*(-1 + z)) + (1664*z*H[4, z])/(9*(-1 + z)) + 
         Lp^2*((-8*(1 + 2*z))/3 - (464*z*H[0, z])/(9*(-1 + z)) + 
           LQ*(320/9 - (64*z*H[0, z])/(3*(-1 + z))) - (640*H[1, z])/9 + 
           (64*z*H[2, z])/(-1 + z) + (256*z*H[0, 0, z])/(3*(-1 + z)) + 
           (64*z*H[1, 0, z])/(-1 + z)) - (640*z*H[1, 2, z])/(9*(-1 + z)) + 
         (320*z*H[1, 3, z])/(3*(-1 + z)) - (9776*z*H[2, 0, z])/
          (27*(-1 + z)) - (320*z*H[2, 1, z])/(9*(-1 + z)) + 
         (256*z*H[2, 2, z])/(3*(-1 + z)) + (1280*z*H[3, 0, z])/(9*(-1 + z)) + 
         (512*z*H[3, 1, z])/(9*(-1 + z)) - (17792*z*H[0, 0, 0, z])/
          (27*(-1 + z)) - (320*z*H[1, 0, 0, z])/(-1 + z) - 
         (640*z*H[1, 1, 0, z])/(9*(-1 + z)) + (128*z*H[1, 1, 2, z])/
          (3*(-1 + z)) + (1088*z*H[1, 2, 0, z])/(9*(-1 + z)) + 
         (256*z*H[1, 2, 1, z])/(9*(-1 + z)) + (2240*z*H[2, 0, 0, z])/
          (9*(-1 + z)) + (832*z*H[2, 1, 0, z])/(9*(-1 + z)) + 
         (128*z*H[2, 1, 1, z])/(9*(-1 + z)) + (3904*z*H[0, 0, 0, 0, z])/
          (9*(-1 + z)) + (1216*z*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
         (128*z*H[1, 1, 0, 0, z])/(-1 + z) + (512*z*H[1, 1, 1, 0, z])/
          (9*(-1 + z)) - (32*z*H[1, 1, z]*(-1 + z - 4*zeta[2]))/
          (9*(-1 + z)) - (64*H[1, 0, z]*(18 - 185*z + 27*z^2 + 63*z*zeta[2]))/
          (81*(-1 + z)) - (8*H[2, z]*(36 - 1291*z + 72*z^2 + 288*z*zeta[2]))/
          (81*(-1 + z)) - (8*H[0, 0, z]*(144 - 3143*z + 216*z^2 + 
            2160*z*zeta[2]))/(81*(-1 + z)) + 
         Lp*((16*(-121 + 18*z)*H[1, z])/27 + (1760*z*H[2, z])/(9*(-1 + z)) - 
           (352*z*H[3, z])/(3*(-1 + z)) + (944*z*H[0, 0, z])/(3*(-1 + z)) + 
           LQ*((-8*(-121 + 9*z))/27 - (560*z*H[0, z])/(9*(-1 + z)) + 
             (16*z*H[0, 0, z])/(3*(-1 + z))) + (1760*z*H[1, 0, z])/
            (9*(-1 + z)) - (128*z*H[1, 2, z])/(3*(-1 + z)) - 
           (448*z*H[2, 0, z])/(3*(-1 + z)) - (64*z*H[2, 1, z])/(3*(-1 + z)) - 
           (288*z*H[0, 0, 0, z])/(-1 + z) - (608*z*H[1, 0, 0, z])/
            (3*(-1 + z)) - (128*z*H[1, 1, 0, z])/(3*(-1 + z)) + 
           (8*H[0, z]*(36 - 373*z + 36*z^2 + 180*z*zeta[2]))/(27*(-1 + z)) - 
           (4*(125 + 40*z - 144*zeta[3]))/9) + 
         (8*z*H[1, z]*(-13 + 13*z + 8*zeta[3]))/(9*(-1 + z)) + 
         (4*H[0, z]*(108 - 283*z + 182*z^2 + 268*z*zeta[2] - 1200*z*zeta[3]))/
          (27*(-1 + z)) - (2*(-3833 + 2533*z + 1300*z^2 + 432*zeta[2] - 
            468*z*zeta[2] + 288*z^2*zeta[2] + 2736*zeta[3] + 5736*z*zeta[3] + 
            1296*zeta[4] + 5256*z*zeta[4]))/(81*(-1 + z))) + 
       CF^3*((8*z*(-468 + 376*z + 47*z^2)*H[4, z])/(9*(-1 + z)) - 
         (8224*z*H[5, z])/(3*(-1 + z)) + (320*z*H[-4, 0, z])/(3*(-1 + z)) + 
         (128*z*(12 + z)*H[-3, 0, z])/3 + (64*z*H[-3, 2, z])/(-1 + z) - 
         (16*(9 + 81*z + 9*z^2 + z^3)*H[-2, 2, z])/(9*z) + 
         (128*z*H[-2, 3, z])/(3*(-1 + z)) - (40*(1 + z)*(1 + 14*z + z^2)*
           H[-1, 2, z])/(27*z) - (104*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/
          (9*z) + (16*(2 + 28*z - 69*z^2 + 24*z^3 + 3*z^4)*H[1, 3, z])/
          (3*(-1 + z)*z) - (5344*z*H[1, 4, z])/(3*(-1 + z)) + 
         (8*z*(-72 + 76*z + 5*z^2)*H[2, 2, z])/(9*(-1 + z)) - 
         (1536*z*H[2, 3, z])/(-1 + z) + (8*z*(477 + 104*z + 22*z^2)*
           H[3, 0, z])/(9*(-1 + z)) + (8*z*(-45 + 20*z + 7*z^2)*H[3, 1, z])/
          (9*(-1 + z)) - (1248*z*H[3, 2, z])/(-1 + z) - (2912*z*H[4, 0, z])/
          (-1 + z) - (2624*z*H[4, 1, z])/(3*(-1 + z)) - 
         (3008*z*H[-3, -1, 0, z])/(3*(-1 + z)) + (1600*z*H[-3, 0, 0, z])/
          (3*(-1 + z)) - (1024*z*H[-2, -2, 0, z])/(3*(-1 + z)) - 
         (16*(5 + 45*z + 54*z^2 + 6*z^3)*H[-2, -1, 0, z])/(3*z) - 
         (256*z*H[-2, -1, 2, z])/(3*(-1 + z)) + 
         (8*(-6 - 48*z - 621*z^2 + 536*z^3 + 67*z^4)*H[-2, 0, 0, z])/
          (9*(-1 + z)*z) - (64*(1 + z)*(1 + 8*z + z^2)*H[-1, -2, 0, z])/
          (3*z) + (8*(1 + z)*(5 + 82*z + 5*z^2)*H[-1, -1, 0, z])/(27*z) - 
         (112*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 2, z])/(9*z) + 
         (8*(1 + z)*(7 - 64*z + 7*z^2)*H[-1, 0, 0, z])/(27*z) - 
         (112*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 0, z])/(9*z) - 
         (32*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 1, z])/(9*z) - 
         (640*z*H[1, -3, 0, z])/(-1 + z) - (32*(1 + 9*z - 18*z^2 + 2*z^3)*
           H[1, -2, 0, z])/(9*z) + (128*z*H[1, -2, 2, z])/(-1 + z) + 
         (8*(-8 - 72*z + 81*z^2 + 5*z^3)*H[1, 1, 2, z])/(9*z) - 
         (512*z*H[1, 1, 3, z])/(-1 + z) + 
         (16*(1 + 8*z + 54*z^2 - 4*z^3 + 4*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (8*(1 + z)*(1 - 4*z + z^2)*H[1, 2, 1, z])/(3*z) - 
         (480*z*H[1, 2, 2, z])/(-1 + z) - (4544*z*H[1, 3, 0, z])/
          (3*(-1 + z)) - (832*z*H[1, 3, 1, z])/(3*(-1 + z)) - 
         (1664*z*H[2, -2, 0, z])/(3*(-1 + z)) + 
         (8*z*(79 + 12*z)*H[2, 0, 0, z])/(-1 + z) + 
         (8*z*(45 + 56*z + 7*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
         (1216*z*H[2, 1, 2, z])/(3*(-1 + z)) - (6016*z*H[2, 2, 0, z])/
          (3*(-1 + z)) - (896*z*H[2, 2, 1, z])/(3*(-1 + z)) - 
         (2144*z*H[3, 0, 0, z])/(-1 + z) - (3808*z*H[3, 1, 0, z])/
          (3*(-1 + z)) - (128*z*H[3, 1, 1, z])/(-1 + z) + 
         (256*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) - 
         (2048*z*H[-2, -1, 0, 0, z])/(3*(-1 + z)) + (640*z*H[-2, 0, 0, 0, z])/
          (-1 + z) + (32*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
         (472*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
         (248*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/(9*z) - 
         (8*z*(-1899 + 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)) + 
         (128*z*H[1, -2, -1, 0, z])/(3*(-1 + z)) - (1664*z*H[1, -2, 0, 0, z])/
          (3*(-1 + z)) + (8*(11 + 88*z + 450*z^2 + 88*z^3 + 11*z^4)*
           H[1, 0, 0, 0, z])/(9*(-1 + z)*z) - (640*z*H[1, 1, -2, 0, z])/
          (3*(-1 + z)) + (8*(-5 - 21*z + 36*z^2)*H[1, 1, 0, 0, z])/(3*z) + 
         (8*(-10 - 54*z + 63*z^2 + 7*z^3)*H[1, 1, 1, 0, z])/(9*z) - 
         (576*z*H[1, 1, 2, 0, z])/(-1 + z) - (3808*z*H[1, 2, 0, 0, z])/
          (3*(-1 + z)) - (1600*z*H[1, 2, 1, 0, z])/(3*(-1 + z)) - 
         (2784*z*H[2, 0, 0, 0, z])/(-1 + z) - (3520*z*H[2, 1, 0, 0, z])/
          (3*(-1 + z)) - (384*z*H[2, 1, 1, 0, z])/(-1 + z) - 
         (3392*z*H[0, 0, 0, 0, 0, z])/(-1 + z) - (6560*z*H[1, 0, 0, 0, 0, z])/
          (3*(-1 + z)) - (3904*z*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (256*z*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
         Lp^3*(8*LQ^2 + LQ*((-16*z*H[0, z])/(-1 + z) - 32*H[1, z]) + 
           (32*z*H[2, z])/(-1 + z) + (32*z*H[0, 0, z])/(3*(-1 + z)) + 
           (32*z*H[1, 0, z])/(-1 + z) + 64*H[1, 1, z] - 32*zeta[2]) - 
         (1696*z*H[-3, z]*zeta[2])/(3*(-1 + z)) + 
         (128*z*H[-2, -1, z]*zeta[2])/(-1 + z) + 
         (128*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(9*z) - 
         (320*z*H[1, -2, z]*zeta[2])/(3*(-1 + z)) - 
         (4*H[0, 0, 0, z]*(-120 + 5088*z - 1292*z^2 + 59*z^3 - 
            8064*z*zeta[2]))/(27*(-1 + z)) - 
         (4*H[3, z]*(-102 + 765*z - 1004*z^2 + 17*z^3 - 1368*z*zeta[2]))/
          (27*(-1 + z)) + (8*H[2, 1, z]*(5 - 18*z + 19*z^2 + 24*z*zeta[2]))/
          (9*(-1 + z)) + (8*H[2, 0, z]*(38 - 545*z + 78*z^2 + 3*z^3 + 
            192*z*zeta[2]))/(9*(-1 + z)) - (4*H[1, 0, 0, z]*
           (7 - 76*z + 624*z^2 - 190*z^3 + 7*z^4 - 1560*z^2*zeta[2]))/
          (9*(-1 + z)*z) + (8*H[-2, 0, z]*(-9 - 66*z + 150*z^2 + 8*z^3 + 
            7*z^4 - 648*z^2*zeta[2]))/(27*(-1 + z)*z) + 
         (4*H[1, 1, 0, z]*(45 + 16*z - 77*z^2 + 10*z^3 + 6*z^4 - 
            384*z^2*zeta[2]))/(9*(-1 + z)*z) - (8*(1 + z)*H[-1, 0, z]*
           (16 + 55*z - 2*z^2 + 21*zeta[2] + 168*z*zeta[2] + 21*z^2*zeta[2]))/
          (27*z) - (4*H[1, 2, z]*(48 - 20*z + 115*z^2 - 176*z^3 + 9*z^4 + 
            24*z^2*zeta[2]))/(9*(-1 + z)*z) - 
         (2*H[0, 0, z]*(638 - 135*z - 718*z^2 + 8*z^3 - 12960*z*zeta[2] + 
            2064*z^2*zeta[2] + 312*z^3*zeta[2] + 19440*z*zeta[3]))/
          (27*(-1 + z)) + Lp^2*((-16*LQ^2*z*H[0, z])/(-1 + z) + 
           16*(-1 + z)*H[1, z] + (48*z*H[2, z])/(-1 + z) - 
           (320*z*H[3, z])/(-1 + z) + (48*z*H[0, 0, z])/(-1 + z) + 
           (48*z*H[1, 0, z])/(-1 + z) + LQ*(-8*(-1 + z) - (24*z*H[0, z])/
              (-1 + z) + (96*z*H[2, z])/(-1 + z) + (128*z*H[0, 0, z])/
              (-1 + z) + (96*z*H[1, 0, z])/(-1 + z)) - (256*z*H[1, 2, z])/
            (-1 + z) - (256*z*H[2, 0, z])/(-1 + z) - (256*z*H[2, 1, z])/
            (-1 + z) - (192*z*H[0, 0, 0, z])/(-1 + z) - (320*z*H[1, 0, 0, z])/
            (-1 + z) - (256*z*H[1, 1, 0, z])/(-1 + z) + 
           (16*z*H[0, z]*(-1 + z + 12*zeta[2]))/(-1 + z) + 
           (128*z*zeta[3])/(-1 + z)) + (8*H[1, 1, z]*(34*z - 50*z^2 + 
            16*z^3 + 3*zeta[2] - 48*z*zeta[2] + 90*z^2*zeta[2] - 
            48*z^3*zeta[2] + 3*z^4*zeta[2] - 792*z^2*zeta[3]))/
          (9*(-1 + z)*z) + (4*(1 + z)*H[-1, z]*(5*zeta[2] + 74*z*zeta[2] + 
            5*z^2*zeta[2] - 24*zeta[3] - 192*z*zeta[3] - 24*z^2*zeta[3]))/
          (9*z) - (8*H[-2, z]*(3*zeta[2] + 24*z*zeta[2] - 171*z^2*zeta[2] + 
            128*z^3*zeta[2] + 16*z^4*zeta[2] + 120*z^2*zeta[3]))/
          (9*(-1 + z)*z) - (8*H[1, 0, z]*(-43*z + 74*z^2 + 5*z^3 + 
            4*zeta[2] + 248*z*zeta[2] - 711*z^2*zeta[2] + 164*z^3*zeta[2] + 
            25*z^4*zeta[2] + 744*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[2, z]*(-928*z + 1743*z^2 - 662*z^3 + 108*zeta[2] + 
            864*z*zeta[2] - 4644*z^2*zeta[2] + 1344*z^3*zeta[2] + 
            60*z^4*zeta[2] + 30960*z^2*zeta[3]))/(27*(-1 + z)*z) + 
         (H[0, z]*(1436 - 13*z - 766*z^2 - 216*zeta[2] - 10632*z*zeta[2] - 
            2056*z^2*zeta[2] + 88*z^3*zeta[2] + 4752*z*zeta[3] + 
            3552*z^2*zeta[3] + 552*z^3*zeta[3] - 25560*z*zeta[4]))/
          (27*(-1 + z)) + (2*H[1, z]*(-1072*z + 1775*z^2 - 703*z^3 + 
            836*zeta[2] + 100*z*zeta[2] - 342*z^2*zeta[2] - 764*z^3*zeta[2] + 
            26*z^4*zeta[2] + 3996*z^2*zeta[3] - 144*z^3*zeta[3] + 
            36*z^4*zeta[3] - 6264*z^2*zeta[4]))/(27*(-1 + z)*z) + 
         Lp*((-8*z*(9 + 32*z + 4*z^2)*H[3, z])/(3*(-1 + z)) + 
           (1440*z*H[4, z])/(-1 + z) - (64*z*H[-3, 0, z])/(-1 + z) - 
           (64*z*(9 + z)*H[-2, 0, z])/3 - (8*(1 + z)*(1 + 4*z + z^2)*
             H[-1, 0, z])/(3*z) + (32*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/
            (3*z) - (8*(6 - 21*z + 7*z^2)*H[1, 0, z])/(-1 + z) - 
           16*z*H[1, 1, z] + (832*z*H[1, 3, z])/(-1 + z) - 
           (288*z*H[2, 0, z])/(-1 + z) + (896*z*H[2, 2, z])/(-1 + z) + 
           (1280*z*H[3, 0, z])/(-1 + z) + (608*z*H[3, 1, z])/(-1 + z) + 
           (384*z*H[-2, -1, 0, z])/(-1 + z) - (192*z*H[-2, 0, 0, z])/
            (-1 + z) + (64*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) - 
           (16*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) + 
           (8*z*(-207 + 16*z + 2*z^2)*H[0, 0, 0, z])/(3*(-1 + z)) + 
           (256*z*H[1, -2, 0, z])/(-1 + z) - (312*z*H[1, 0, 0, z])/(-1 + z) + 
           (192*z*H[1, 1, 2, z])/(-1 + z) + (928*z*H[1, 2, 0, z])/(-1 + z) + 
           (160*z*H[1, 2, 1, z])/(-1 + z) + (1280*z*H[2, 0, 0, z])/(-1 + z) + 
           (896*z*H[2, 1, 0, z])/(-1 + z) + (96*z*H[2, 1, 1, z])/(-1 + z) + 
           (1344*z*H[0, 0, 0, 0, z])/(-1 + z) + (1312*z*H[1, 0, 0, 0, z])/
            (-1 + z) + (640*z*H[1, 1, 0, 0, z])/(-1 + z) + 
           (192*z*H[1, 1, 1, 0, z])/(-1 + z) + (192*z*H[-2, z]*zeta[2])/
            (-1 + z) + (4*H[0, 0, z]*(-4 + 159*z - 70*z^2 + 2*z^3 - 
              456*z*zeta[2]))/(3*(-1 + z)) - (16*H[2, z]*(4 - 27*z + 11*z^2 + 
              36*z*zeta[2]))/(3*(-1 + z)) + (2*H[0, z]*(40 + 61*z - 92*z^2 - 
              396*z*zeta[2] + 64*z^2*zeta[2] + 8*z^3*zeta[2] + 
              288*z*zeta[3]))/(3*(-1 + z)) + (16*H[1, z]*(-11*z + 22*z^2 - 
              11*z^3 + zeta[2] + 8*z*zeta[2] - 18*z^2*zeta[2] + 
              8*z^3*zeta[2] + z^4*zeta[2] + 150*z^2*zeta[3]))/
            (3*(-1 + z)*z) + LQ*(4*z*H[1, z] - (112*z*H[3, z])/(-1 + z) + 
             (60*z*H[0, 0, z])/(-1 + z) - (32*z*H[1, 2, z])/(-1 + z) - 
             (208*z*H[2, 0, z])/(-1 + z) - (16*z*H[2, 1, z])/(-1 + z) - 
             (320*z*H[0, 0, 0, z])/(-1 + z) - (144*z*H[1, 0, 0, z])/
              (-1 + z) - (32*z*H[1, 1, 0, z])/(-1 + z) + 
             (4*H[0, z]*(2 - 13*z + 3*z^2 - 4*z*zeta[2]))/(-1 + z) - 
             (4*(1 - 2*z + z^2 + 44*z*zeta[3]))/(-1 + z)) - 
           (8*(13 - 26*z + 13*z^2 + 14*zeta[2] - 19*z*zeta[2] + 
              4*z^2*zeta[2] + z^3*zeta[2] + 36*z*zeta[3] + 16*z^2*zeta[3] + 
              2*z^3*zeta[3] - 63*z*zeta[4]))/(3*(-1 + z))) + 
         (2*(-628 + 1256*z - 628*z^2 - 1850*zeta[2] + 3619*z*zeta[2] - 
            2056*z^2*zeta[2] + 8*z^3*zeta[2] - 144*zeta[3] - 9198*z*zeta[3] + 
            1652*z^2*zeta[3] - 194*z^3*zeta[3] - 4464*z*zeta[2]*zeta[3] + 
            2835*z*zeta[4] + 144*z^2*zeta[4] + 126*z^3*zeta[4] - 
            50328*z*zeta[5]))/(27*(-1 + z))) + 
       CA^2*CF*((484*Lp^3)/27 + (8*z*(-78 + 88*z + 11*z^2)*H[4, z])/
          (3*(-1 + z)) - (560*z*H[5, z])/(3*(-1 + z)) - (160*z*H[-4, 0, z])/
          (-1 + z) + (8*z*(-81 + 200*z + 16*z^2)*H[-3, 0, z])/(9*(-1 + z)) - 
         (256*z*H[-3, 2, z])/(3*(-1 + z)) - (32*(1 + 9*z)*H[-2, 2, z])/
          (3*z) - (64*z*H[-2, 3, z])/(3*(-1 + z)) - (16*(1 + z)*H[-1, 2, z])/
          3 - (68*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/(9*z) + 
         (4*(25 + 227*z - 197*z^2 + 200*z^3 + 25*z^4)*H[1, 3, z])/
          (9*(-1 + z)*z) - (1328*z*H[1, 4, z])/(3*(-1 + z)) + 
         (8*z*(43 + 50*z + 4*z^2)*H[2, 2, z])/(9*(-1 + z)) - 
         (800*z*H[2, 3, z])/(3*(-1 + z)) + (8*z*(-37 + 84*z + 15*z^2)*
           H[3, 0, z])/(9*(-1 + z)) + (4*z*(-19 + 36*z + 9*z^2)*H[3, 1, z])/
          (9*(-1 + z)) - (32*z*H[3, 2, z])/(3*(-1 + z)) - 
         (80*z*H[4, 0, z])/(3*(-1 + z)) - (80*z*H[4, 1, z])/(3*(-1 + z)) - 
         (384*z*H[-3, -1, 0, z])/(-1 + z) + (64*z*H[-3, 0, 0, z])/(-1 + z) - 
         (448*z*H[-2, -2, 0, z])/(3*(-1 + z)) - 
         (8*(12 + 108*z + 117*z^2 + 13*z^3)*H[-2, -1, 0, z])/(9*z) - 
         (448*z*H[-2, -1, 2, z])/(3*(-1 + z)) + (4*z*(-351 + 440*z + 55*z^2)*
           H[-2, 0, 0, z])/(9*(-1 + z)) - (64*z*H[-2, 2, 0, z])/
          (3*(-1 + z)) - (64*z*H[-2, 2, 1, z])/(3*(-1 + z)) - 
         (88*(1 + z)*(1 + 8*z + z^2)*H[-1, -2, 0, z])/(9*z) - 
         (32*(1 + z)*H[-1, -1, 0, z])/9 - (32*(1 + z)*(1 + 8*z + z^2)*
           H[-1, -1, 2, z])/(3*z) - (8*(1 + z)*(2 - z + 2*z^2)*
           H[-1, 0, 0, z])/(9*z) - (64*(1 + z)*(1 + 8*z + z^2)*
           H[-1, 2, 0, z])/(9*z) - (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, 1, z])/
          (3*z) - (1472*z*H[1, -3, 0, z])/(3*(-1 + z)) - 
         (8*(1 - 10*z - 16*z^3 + 7*z^4)*H[1, -2, 0, z])/(9*(-1 + z)*z) + 
         (64*z*H[1, -2, 2, z])/(3*(-1 + z)) + 
         (4*(11 + 79*z - 110*z^2 + 100*z^3 + 8*z^4)*H[1, 1, 2, z])/
          (9*(-1 + z)*z) - (448*z*H[1, 1, 3, z])/(3*(-1 + z)) + 
         (4*(8 + 55*z + 209*z^2 + 40*z^3 + 14*z^4)*H[1, 2, 0, z])/
          (9*(-1 + z)*z) + (4*(3 + 22*z - 4*z^2 + z^3)*H[1, 2, 1, z])/
          (3*(-1 + z)) - (176*z*H[1, 3, 0, z])/(3*(-1 + z)) - 
         (64*z*H[1, 3, 1, z])/(-1 + z) - (320*z*H[2, -2, 0, z])/(-1 + z) + 
         (4*z*(562 + 164*z + 7*z^2)*H[2, 0, 0, z])/(9*(-1 + z)) + 
         (8*z*(92 + 40*z + 5*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
         (64*z*H[2, 1, 2, z])/(3*(-1 + z)) - (80*z*H[2, 2, 0, z])/
          (3*(-1 + z)) - (16*z*H[2, 2, 1, z])/(-1 + z) + 
         (176*z*H[3, 0, 0, z])/(-1 + z) - (16*z*H[3, 1, 0, z])/(3*(-1 + z)) + 
         (64*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) - (896*z*H[-2, -1, 0, 0, z])/
          (3*(-1 + z)) + (832*z*H[-2, 0, 0, 0, z])/(3*(-1 + z)) + 
         (8*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) - 
         (220*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) + 
         (12*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/z + 
         (3128*z*H[0, 0, 0, 0, z])/(9*(-1 + z)) - (64*z*H[1, -2, -1, 0, z])/
          (-1 + z) - (1024*z*H[1, -2, 0, 0, z])/(3*(-1 + z)) + 
         (4*(27 + 189*z + 691*z^2 + 216*z^3 + 27*z^4)*H[1, 0, 0, 0, z])/
          (9*(-1 + z)*z) - (320*z*H[1, 1, -2, 0, z])/(3*(-1 + z)) + 
         (4*(16 + 119*z + 68*z^2 + 164*z^3 + 7*z^4)*H[1, 1, 0, 0, z])/
          (9*(-1 + z)*z) + (8*(5 + 40*z - 2*z^2 + 40*z^3 + 5*z^4)*
           H[1, 1, 1, 0, z])/(9*(-1 + z)*z) - (128*z*H[1, 1, 1, 2, z])/
          (3*(-1 + z)) - (160*z*H[1, 1, 2, 0, z])/(3*(-1 + z)) - 
         (64*z*H[1, 1, 2, 1, z])/(3*(-1 + z)) + (128*z*H[1, 2, 0, 0, z])/
          (-1 + z) + (16*z*H[1, 2, 1, 0, z])/(3*(-1 + z)) + 
         (240*z*H[2, 0, 0, 0, z])/(-1 + z) + (400*z*H[2, 1, 0, 0, z])/
          (3*(-1 + z)) + (16*z*H[2, 1, 1, 0, z])/(3*(-1 + z)) + 
         (224*z*H[0, 0, 0, 0, 0, z])/(-1 + z) + (592*z*H[1, 0, 0, 0, 0, z])/
          (-1 + z) + (640*z*H[1, 1, 0, 0, 0, z])/(3*(-1 + z)) - 
         (256*z*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - (320*z*H[-3, z]*zeta[2])/
          (3*(-1 + z)) + (160*z*H[-2, -1, z]*zeta[2])/(-1 + z) + 
         (100*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(9*z) - 
         (160*z*H[1, -2, z]*zeta[2])/(3*(-1 + z)) + 
         (128*z*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
         (2*z*H[0, 0, 0, z]*(-2885 + 82*z + 23*z^2 + 528*zeta[2]))/
          (9*(-1 + z)) + (4*H[2, 1, z]*(-2 + z + z^2 + 24*z*zeta[2]))/
          (3*(-1 + z)) - (2*H[3, z]*(216 + 1265*z - 573*z^2 + 27*z^3 + 
            72*z*zeta[2]))/(27*(-1 + z)) + 
         (2*H[2, 0, z]*(-60 - 22*z - 17*z^2 + 12*z^3 + 624*z*zeta[2]))/
          (9*(-1 + z)) - (2*H[1, 2, z]*(1 + 21*z + 624*z^2 - 119*z^3 + 
            9*z^4 - 336*z^2*zeta[2]))/(9*(-1 + z)*z) - 
         (4*H[-2, 0, z]*(-3 + 20*z + 67*z^2 - 34*z^3 + 4*z^4 - 
            24*z^2*zeta[2]))/(9*(-1 + z)*z) + (4*(1 + z)*H[-1, 0, z]*
           (-11 - 58*z + 16*z^2 + 9*zeta[2] + 72*z*zeta[2] + 9*z^2*zeta[2]))/
          (27*z) + (2*H[1, 1, 0, z]*(4 + 39*z - 550*z^2 - 41*z^3 + 12*z^4 + 
            624*z^2*zeta[2]))/(9*(-1 + z)*z) + 
         (2*H[1, 0, 0, z]*(7 - 24*z - 1432*z^2 + 54*z^3 + 7*z^4 + 
            2136*z^2*zeta[2]))/(9*(-1 + z)*z) + 
         Lp^2*((-484*z*H[0, z])/(9*(-1 + z)) + (88*z*H[0, 0, z])/
            (3*(-1 + z)) - (2*(-1879 + 99*z + 396*zeta[2]))/27) - 
         (2*H[0, 0, z]*(309 - 3840*z - 359*z^2 + 32*z^3 - 2490*z*zeta[2] + 
            2520*z^2*zeta[2] + 342*z^3*zeta[2] + 4104*z*zeta[3]))/
          (27*(-1 + z)) + (4*H[1, 1, z]*(31*z - 23*z^2 - 8*z^3 - 4*zeta[2] - 
            32*z*zeta[2] + 178*z^2*zeta[2] - 56*z^3*zeta[2] + 2*z^4*zeta[2] - 
            216*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (32*(1 + z)*H[-1, z]*(-(z*zeta[2]) + 2*zeta[3] + 16*z*zeta[3] + 
            2*z^2*zeta[3]))/(9*z) - (4*H[-2, z]*(12*zeta[2] + 96*z*zeta[2] - 
            225*z^2*zeta[2] + 104*z^3*zeta[2] + 13*z^4*zeta[2] + 
            216*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[1, 0, z]*(-143*z + 177*z^2 + 34*z^3 + 54*zeta[2] + 
            558*z*zeta[2] - 784*z^2*zeta[2] + 408*z^3*zeta[2] + 
            60*z^4*zeta[2] + 768*z^2*zeta[3]))/(9*(-1 + z)*z) - 
         (2*H[2, z]*(-129*z + 221*z^2 - 55*z^3 + 24*zeta[2] + 192*z*zeta[2] - 
            808*z^2*zeta[2] + 304*z^3*zeta[2] + 20*z^4*zeta[2] + 
            1872*z^2*zeta[3]))/(9*(-1 + z)*z) + 
         (2*H[0, z]*(1299 - 22190*z + 1842*z^2 + 216*zeta[2] + 
            11514*z*zeta[2] - 1251*z^2*zeta[2] + 36*z^3*zeta[2] + 
            3798*z*zeta[3] - 216*z^2*zeta[3] + 54*z^3*zeta[3] - 
            3834*z*zeta[4]))/(81*(-1 + z)) + 
         (2*H[1, z]*(-497*z + 151*z^2 + 346*z^3 + 18*zeta[2] + 
            375*z*zeta[2] - 84*z^2*zeta[2] - 345*z^3*zeta[2] + 
            36*z^4*zeta[2] - 24*zeta[3] - 246*z*zeta[3] + 456*z^2*zeta[3] - 
            264*z^3*zeta[3] - 6*z^4*zeta[3] - 108*z^2*zeta[4]))/
          (27*(-1 + z)*z) + Lp*(-8*(1 + z)*H[2, z] - 
           (8*z*(-16 + 24*z + 3*z^2)*H[3, z])/(3*(-1 + z)) + 
           (32*z*H[4, z])/(-1 + z) + (32*z*H[-3, 0, z])/(-1 + z) - 
           (8*z*(-3 + 8*z + z^2)*H[-2, 0, z])/(-1 + z) + (64*z*H[-2, 2, z])/
            (-1 + z) + (4*(1 + z)*(1 - 4*z + z^2)*H[-1, 0, z])/(3*z) + 
           (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/z - 
           (4*z*(-173 + 2*z + z^2)*H[0, 0, z])/(3*(-1 + z)) - 
           (176*z*H[1, 2, z])/(3*(-1 + z)) + (128*z*H[1, 3, z])/(-1 + z) + 
           (128*z*H[-2, -1, 0, z])/(-1 + z) - (32*z*H[-2, 0, 0, z])/
            (-1 + z) + (8*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/z - 
           (544*z*H[0, 0, 0, z])/(3*(-1 + z)) + (192*z*H[1, -2, 0, z])/
            (-1 + z) - (616*z*H[1, 0, 0, z])/(3*(-1 + z)) - 
           (176*z*H[1, 1, 0, z])/(3*(-1 + z)) - (64*z*H[2, 0, 0, z])/
            (-1 + z) - (32*z*H[0, 0, 0, 0, z])/(-1 + z) - 
           (96*z*H[1, 0, 0, 0, z])/(-1 + z) - (128*z*H[1, 1, 0, 0, z])/
            (-1 + z) - (4*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z - 
           (32*z*H[1, 0, z]*zeta[2])/(-1 + z) + 
           (4*H[0, z]*(108 - 1870*z - 117*z^2 + 144*z*zeta[2] + 
              432*z^2*zeta[2] + 54*z^3*zeta[2] + 864*z*zeta[3]))/
            (27*(-1 + z)) + (4*H[1, z]*(-23*z + 35*z^2 - 12*z^3 + 3*zeta[2] + 
              24*z*zeta[2] - 54*z^2*zeta[2] + 24*z^3*zeta[2] + 
              3*z^4*zeta[2] + 216*z^2*zeta[3]))/(3*(-1 + z)*z) + 
           (2*(-17411 + 19319*z - 1908*z^2 + 4500*zeta[2] - 4662*z*zeta[2] + 
              108*z^2*zeta[2] + 54*z^3*zeta[2] + 7128*zeta[3] - 
              4374*z*zeta[3] + 1296*z^2*zeta[3] + 162*z^3*zeta[3] - 
              3564*zeta[4] + 7776*z*zeta[4]))/(81*(-1 + z))) + 
         (-361181 + 425333*z - 64152*z^2 + 32904*zeta[2] - 13950*z*zeta[2] - 
           25704*z^2*zeta[2] + 1728*z^3*zeta[2] + 328968*zeta[3] - 
           237816*z*zeta[3] + 47790*z^2*zeta[3] - 4860*z^3*zeta[3] - 
           42768*zeta[2]*zeta[3] - 124416*z*zeta[2]*zeta[3] + 37422*zeta[4] - 
           391068*z*zeta[4] + 11664*z^2*zeta[4] + 4374*z^3*zeta[4] - 
           139968*zeta[5] + 157464*z*zeta[5])/(729*(-1 + z))) + 
       CA*(CF*Nf*TF*((-352*Lp^3)/27 + (872*z*H[3, z])/(27*(-1 + z)) - 
           (32*z*H[4, z])/(-1 + z) + (8*(-4 + z + 43*z^2)*H[1, 2, z])/
            (9*(-1 + z)*z) - (512*z*H[1, 3, z])/(9*(-1 + z)) - 
           (8*z*H[2, 0, z])/(3*(-1 + z)) - (256*z*H[2, 2, z])/(9*(-1 + z)) - 
           (128*z*H[3, 0, z])/(9*(-1 + z)) - (64*z*H[3, 1, z])/(9*(-1 + z)) + 
           (6464*z*H[0, 0, 0, z])/(27*(-1 + z)) + (800*z*H[1, 0, 0, z])/
            (9*(-1 + z)) + (8*(4 - z + 37*z^2)*H[1, 1, 0, z])/
            (9*(-1 + z)*z) - (128*z*H[1, 1, 2, z])/(9*(-1 + z)) - 
           (448*z*H[1, 2, 0, z])/(9*(-1 + z)) - (32*z*H[1, 2, 1, z])/
            (3*(-1 + z)) - (896*z*H[2, 0, 0, z])/(9*(-1 + z)) - 
           (320*z*H[2, 1, 0, z])/(9*(-1 + z)) - (1504*z*H[0, 0, 0, 0, z])/
            (9*(-1 + z)) - (1856*z*H[1, 0, 0, 0, z])/(9*(-1 + z)) - 
           (544*z*H[1, 1, 0, 0, z])/(9*(-1 + z)) - (256*z*H[1, 1, 1, 0, z])/
            (9*(-1 + z)) + (8*H[1, 1, z]*(2 - 7*z + 5*z^2 - 16*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[2, z]*(6 - 14*z + 7*z^2 - 8*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[1, 0, z]*(2 - 15*z + 11*z^2 + 40*z*zeta[2]))/
            (9*(-1 + z)) + (8*H[0, 0, z]*(72 - 1885*z + 99*z^2 + 
              720*z*zeta[2]))/(81*(-1 + z)) + 
           Lp^2*((352*z*H[0, z])/(9*(-1 + z)) - (32*z*H[0, 0, z])/
              (3*(-1 + z)) + (8*(-298 + 9*z + 36*zeta[2]))/27) - 
           (8*H[0, z]*(15 - 2662*z + 189*z^2 + 1041*z*zeta[2] - 
              1152*z*zeta[3]))/(81*(-1 + z)) - 
           (8*H[1, z]*(20*z - 88*z^2 + 68*z^3 - 36*zeta[2] + 9*z*zeta[2] + 
              27*z^2*zeta[2] - 96*z^2*zeta[3]))/(27*(-1 + z)*z) + 
           Lp*((-8*(-1 + 3*z)*H[1, z])/3 + (32*z*H[3, z])/(3*(-1 + z)) - 
             (1024*z*H[0, 0, z])/(9*(-1 + z)) + (64*z*H[1, 2, z])/
              (3*(-1 + z)) + (224*z*H[0, 0, 0, z])/(3*(-1 + z)) + 
             (224*z*H[1, 0, 0, z])/(3*(-1 + z)) + (64*z*H[1, 1, 0, z])/
              (3*(-1 + z)) - (8*H[0, z]*(18 - 641*z + 27*z^2 + 
                144*z*zeta[2]))/(27*(-1 + z)) + (8*(2141 - 2231*z + 90*z^2 - 
                360*zeta[2] + 360*z*zeta[2] - 648*z*zeta[3]))/
              (81*(-1 + z))) - (4*(-37325 + 43337*z - 6012*z^2 + 
              5976*zeta[2] - 7272*z*zeta[2] + 1458*z^2*zeta[2] + 
              12204*zeta[3] + 4374*z*zeta[3] - 2430*zeta[4] - 
              24948*z*zeta[4]))/(729*(-1 + z))) + 
         CF^2*(Lp^3*((-88*LQ)/3 + (88*z*H[0, z])/(3*(-1 + z)) + 
             (176*H[1, z])/3) - (4*z*(-1286 + 1432*z + 179*z^2)*H[4, z])/
            (9*(-1 + z)) + (3280*z*H[5, z])/(3*(-1 + z)) + 
           (800*z*H[-4, 0, z])/(3*(-1 + z)) - (16*z*(25 + 2*z)*(-9 + 14*z)*
             H[-3, 0, z])/(9*(-1 + z)) + (416*z*H[-3, 2, z])/(3*(-1 + z)) + 
           (8*(33 + 297*z + 9*z^2 + z^3)*H[-2, 2, z])/(9*z) + 
           (64*z*H[-2, 3, z])/(3*(-1 + z)) + (4*(1 + z)*(5 + 142*z + 5*z^2)*
             H[-1, 2, z])/(27*z) + (188*(1 + z)*(1 + 8*z + z^2)*H[-1, 3, z])/
            (9*z) - (8*(28 + 305*z - 408*z^2 + 272*z^3 + 34*z^4)*H[1, 3, z])/
            (9*(-1 + z)*z) + (4208*z*H[1, 4, z])/(3*(-1 + z)) - 
           (4*z*(65 + 92*z + 7*z^2)*H[2, 2, z])/(3*(-1 + z)) + 
           (832*z*H[2, 3, z])/(-1 + z) - (8*z*(125 + 220*z + 41*z^2)*
             H[3, 0, z])/(9*(-1 + z)) - (4*z*(91 + 92*z + 25*z^2)*H[3, 1, z])/
            (9*(-1 + z)) + (256*z*H[3, 2, z])/(-1 + z) + (1744*z*H[4, 0, z])/
            (3*(-1 + z)) + (656*z*H[4, 1, z])/(3*(-1 + z)) + 
           (3808*z*H[-3, -1, 0, z])/(3*(-1 + z)) - (1184*z*H[-3, 0, 0, z])/
            (3*(-1 + z)) + (1408*z*H[-2, -2, 0, z])/(3*(-1 + z)) + 
           (8*(39 + 351*z + 396*z^2 + 44*z^3)*H[-2, -1, 0, z])/(9*z) + 
           (1024*z*H[-2, -1, 2, z])/(3*(-1 + z)) - 
           (4*(-2 - 16*z - 441*z^2 + 472*z^3 + 59*z^4)*H[-2, 0, 0, z])/
            (3*(-1 + z)*z) + (128*z*H[-2, 2, 0, z])/(3*(-1 + z)) + 
           (128*z*H[-2, 2, 1, z])/(3*(-1 + z)) + (272*(1 + z)*(1 + 8*z + z^2)*
             H[-1, -2, 0, z])/(9*z) - (4*(1 + z)*(5 + 34*z + 5*z^2)*
             H[-1, -1, 0, z])/(27*z) + (248*(1 + z)*(1 + 8*z + z^2)*
             H[-1, -1, 2, z])/(9*z) + (4*(1 + z)*(17 + 52*z + 17*z^2)*
             H[-1, 0, 0, z])/(27*z) + (184*(1 + z)*(1 + 8*z + z^2)*
             H[-1, 2, 0, z])/(9*z) + (64*(1 + z)*(1 + 8*z + z^2)*
             H[-1, 2, 1, z])/(9*z) + (3904*z*H[1, -3, 0, z])/(3*(-1 + z)) + 
           (16*(-2 + 3*z - 4*z^2 + z^3)*H[1, -2, 0, z])/(-1 + z) - 
           (320*z*H[1, -2, 2, z])/(3*(-1 + z)) - 
           (4*(10 + 74*z - 119*z^2 + 92*z^3 + 7*z^4)*H[1, 1, 2, z])/
            (3*(-1 + z)*z) + (1696*z*H[1, 1, 3, z])/(3*(-1 + z)) - 
           (8*(9 + 63*z + 284*z^2 + 36*z^3 + 18*z^4)*H[1, 2, 0, z])/
            (9*(-1 + z)*z) - (4*(-6 + 24*z + 149*z^2 - 36*z^3 + 9*z^4)*
             H[1, 2, 1, z])/(9*(-1 + z)*z) + (192*z*H[1, 2, 2, z])/(-1 + z) + 
           (1232*z*H[1, 3, 0, z])/(3*(-1 + z)) + (640*z*H[1, 3, 1, z])/
            (3*(-1 + z)) + (2752*z*H[2, -2, 0, z])/(3*(-1 + z)) - 
           (8*z*(815 + 218*z + 7*z^2)*H[2, 0, 0, z])/(9*(-1 + z)) - 
           (4*z*(518 + 216*z + 27*z^2)*H[2, 1, 0, z])/(9*(-1 + z)) - 
           (352*z*H[2, 1, 1, z])/(9*(-1 + z)) + (512*z*H[2, 1, 2, z])/
            (3*(-1 + z)) + (112*z*H[2, 2, 0, z])/(-1 + z) + 
           (176*z*H[2, 2, 1, z])/(3*(-1 + z)) + (112*z*H[3, 0, 0, z])/
            (-1 + z) + (272*z*H[3, 1, 0, z])/(-1 + z) - 
           (256*z*H[-2, -1, -1, 0, z])/(3*(-1 + z)) + 
           (2816*z*H[-2, -1, 0, 0, z])/(3*(-1 + z)) - 
           (2624*z*H[-2, 0, 0, 0, z])/(3*(-1 + z)) - 
           (32*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, -1, 0, z])/(9*z) + 
           (676*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, 0, z])/(9*z) - 
           (340*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, 0, z])/(9*z) + 
           (4*z*(-3215 + 224*z + 28*z^2)*H[0, 0, 0, 0, z])/(9*(-1 + z)) + 
           (320*z*H[1, -2, -1, 0, z])/(3*(-1 + z)) + 
           (960*z*H[1, -2, 0, 0, z])/(-1 + z) - 
           (4*(65 + 466*z + 1788*z^2 + 520*z^3 + 65*z^4)*H[1, 0, 0, 0, z])/
            (9*(-1 + z)*z) + (320*z*H[1, 1, -2, 0, z])/(-1 + z) - 
           (4*(53 + 298*z - 45*z^2 + 436*z^3 + 14*z^4)*H[1, 1, 0, 0, z])/
            (9*(-1 + z)*z) - (4*(33 + 210*z - 134*z^2 + 216*z^3 + 27*z^4)*
             H[1, 1, 1, 0, z])/(9*(-1 + z)*z) + (128*z*H[1, 1, 1, 2, z])/
            (3*(-1 + z)) + (1024*z*H[1, 1, 2, 0, z])/(3*(-1 + z)) + 
           (64*z*H[1, 1, 2, 1, z])/(3*(-1 + z)) + (224*z*H[1, 2, 0, 0, z])/
            (3*(-1 + z)) + (240*z*H[1, 2, 1, 0, z])/(-1 + z) + 
           (144*z*H[2, 0, 0, 0, z])/(-1 + z) + (16*z*H[2, 1, 0, 0, z])/
            (3*(-1 + z)) + (368*z*H[2, 1, 1, 0, z])/(3*(-1 + z)) + 
           (704*z*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
           (1808*z*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
           (224*z*H[1, 1, 0, 0, 0, z])/(-1 + z) + (832*z*H[1, 1, 1, 0, 0, z])/
            (3*(-1 + z)) + (496*z*H[-3, z]*zeta[2])/(-1 + z) - 
           (384*z*H[-2, -1, z]*zeta[2])/(-1 + z) - 
           (88*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, z]*zeta[2])/(3*z) + 
           (160*z*H[1, -2, z]*zeta[2])/(-1 + z) - 
           (128*z*H[1, 1, 1, z]*zeta[2])/(3*(-1 + z)) + 
           (2*H[3, z]*(294 + 10196*z - 2420*z^2 + 71*z^3 - 1584*z*zeta[2]))/
            (27*(-1 + z)) - (4*H[2, 1, z]*(-4 - 289*z + 37*z^2 + 
              192*z*zeta[2]))/(9*(-1 + z)) - (2*H[2, 0, z]*(-132 - 18461*z + 
              564*z^2 + 90*z^3 + 10368*z*zeta[2]))/(27*(-1 + z)) - 
           (2*H[0, 0, 0, z]*(120 - 33581*z + 2000*z^2 + 79*z^3 + 
              13824*z*zeta[2]))/(27*(-1 + z)) + 
           (2*H[1, 2, z]*(132 - 66*z + 1411*z^2 - 480*z^3 + 27*z^4 - 
              576*z^2*zeta[2]))/(9*(-1 + z)*z) + (4*(1 + z)*H[-1, 0, z]*
             (38 + 171*z - 34*z^2 + 3*zeta[2] + 24*z*zeta[2] + 
              3*z^2*zeta[2]))/(27*z) + (4*H[-2, 0, z]*(-9 + 186*z + 252*z^2 - 
              212*z^3 + 17*z^4 + 504*z^2*zeta[2]))/(27*(-1 + z)*z) - 
           (2*H[1, 1, 0, z]*(135 + 36*z - 1255*z^2 - 18*z^3 + 30*z^4 + 
              1008*z^2*zeta[2]))/(9*(-1 + z)*z) - 
           (2*H[1, 0, 0, z]*(7 + 52*z - 5704*z^2 + 358*z^3 + 7*z^4 + 
              6264*z^2*zeta[2]))/(9*(-1 + z)*z) - 
           (16*LQ*z*H[0, z]*(-202 + 189*zeta[3]))/(27*(-1 + z)) + 
           (2*H[0, 0, z]*(2811 - 36592*z - 2790*z^2 + 204*z^3 - 
              23544*z*zeta[2] + 18216*z^2*zeta[2] + 2520*z^3*zeta[2] + 
              40824*z*zeta[3]))/(81*(-1 + z)) - 
           (4*H[1, 1, z]*(109*z - 142*z^2 + 33*z^3 + zeta[2] - 
              100*z*zeta[2] + 412*z^2*zeta[2] - 160*z^3*zeta[2] + 
              7*z^4*zeta[2] - 864*z^2*zeta[3]))/(9*(-1 + z)*z) - 
           (2*(1 + z)*H[-1, z]*(5*zeta[2] + 106*z*zeta[2] + 5*z^2*zeta[2] - 
              88*zeta[3] - 704*z*zeta[3] - 88*z^2*zeta[3]))/(9*z) + 
           (4*H[-2, z]*(9*zeta[2] + 72*z*zeta[2] - 207*z^2*zeta[2] + 
              112*z^3*zeta[2] + 14*z^4*zeta[2] + 184*z^2*zeta[3]))/
            (3*(-1 + z)*z) + (2*H[1, 0, z]*(-1998*z - 13361*z^2 + 1143*z^3 + 
              720*zeta[2] + 13860*z*zeta[2] - 27342*z^2*zeta[2] + 
              10296*z^3*zeta[2] + 1530*z^4*zeta[2] + 32400*z^2*zeta[3]))/
            (81*(-1 + z)*z) + (2*H[2, z]*(-4344*z - 8717*z^2 - 2577*z^3 + 
              594*zeta[2] + 4752*z*zeta[2] - 17244*z^2*zeta[2] + 
              7488*z^3*zeta[2] + 450*z^4*zeta[2] + 51192*z^2*zeta[3]))/
            (81*(-1 + z)*z) + Lp^2*((-176*z*H[2, z])/(-1 + z) + 
             (32*z*H[3, z])/(-1 + z) - (704*z*H[0, 0, z])/(3*(-1 + z)) - 
             (176*z*H[1, 0, z])/(-1 + z) + (32*z*H[0, 0, 0, z])/(-1 + z) + 
             (32*z*H[1, 0, 0, z])/(-1 + z) - (8*H[1, z]*(-277 + 9*z + 
                72*zeta[2]))/9 - (4*z*H[0, z]*(-385 + 18*z + 144*zeta[2]))/
              (9*(-1 + z)) + LQ*((176*z*H[0, z])/(3*(-1 + z)) - 
               (16*z*H[0, 0, z])/(-1 + z) + (4*(-277 + 9*z + 72*zeta[2]))/
                9) + (4*(11 - 22*z + 11*z^2 - 48*z*zeta[3]))/(3*(-1 + z))) - 
           (H[0, z]*(2934 - 11269*z + 960*z^2 - 36*zeta[2] - 2326*z*zeta[2] - 
              2804*z^2*zeta[2] + 92*z^3*zeta[2] + 2856*z*zeta[3] + 
              1488*z^2*zeta[3] + 348*z^3*zeta[3] + 17100*z*zeta[4]))/
            (27*(-1 + z)) - (2*H[1, z]*(-1904*z + 2560*z^2 - 656*z^3 + 
              1192*zeta[2] + 188*z*zeta[2] - 555*z^2*zeta[2] - 
              1054*z^3*zeta[2] + 85*z^4*zeta[2] - 48*zeta[3] - 
              492*z*zeta[3] + 3666*z^2*zeta[3] - 600*z^3*zeta[3] + 
              6*z^4*zeta[3] - 2916*z^2*zeta[4]))/(27*(-1 + z)*z) + 
           Lp*((8*z*(13 + 64*z + 8*z^2)*H[3, z])/(3*(-1 + z)) - 
             (336*z*H[4, z])/(-1 + z) - (32*z*H[-3, 0, z])/(-1 + z) + 
             (16*z*(-27 + 40*z + 5*z^2)*H[-2, 0, z])/(3*(-1 + z)) - 
             (128*z*H[-2, 2, z])/(-1 + z) - (4*(1 + z)*(1 - 12*z + z^2)*H[-1, 
                0, z])/(3*z) - (64*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/
              (3*z) + 16*z*H[1, 1, z] + (352*z*H[1, 2, z])/(3*(-1 + z)) - 
             (384*z*H[1, 3, z])/(-1 + z) + (1232*z*H[2, 0, z])/(3*(-1 + z)) + 
             (176*z*H[2, 1, z])/(3*(-1 + z)) - (32*z*H[2, 2, z])/(-1 + z) - 
             (128*z*H[3, 0, z])/(-1 + z) - (64*z*H[3, 1, z])/(-1 + z) - 
             (448*z*H[-2, -1, 0, z])/(-1 + z) + (160*z*H[-2, 0, 0, z])/
              (-1 + z) - (80*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
             (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) - 
             (8*z*(-315 + 8*z + z^2)*H[0, 0, 0, z])/(3*(-1 + z)) - 
             (512*z*H[1, -2, 0, z])/(-1 + z) + (1960*z*H[1, 0, 0, z])/
              (3*(-1 + z)) + (352*z*H[1, 1, 0, z])/(3*(-1 + z)) - 
             (96*z*H[1, 1, 2, z])/(-1 + z) - (64*z*H[1, 2, 0, z])/(-1 + z) - 
             (64*z*H[1, 2, 1, z])/(-1 + z) - (32*z*H[2, 0, 0, z])/(-1 + z) - 
             (32*z*H[2, 1, 0, z])/(-1 + z) - (304*z*H[0, 0, 0, 0, z])/
              (-1 + z) - (48*z*H[1, 0, 0, 0, z])/(-1 + z) + 
             (96*z*H[1, 1, 0, 0, z])/(-1 + z) - (96*z*H[1, 1, 1, 0, z])/
              (-1 + z) - (96*z*H[-2, z]*zeta[2])/(-1 + z) + 
             (8*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z + 
             (16*H[2, z]*(-3 - 400*z + 30*z^2 + 108*z*zeta[2]))/
              (9*(-1 + z)) + (4*H[0, 0, z]*(2 - 832*z + 42*z^2 + z^3 + 
                276*z*zeta[2]))/(3*(-1 + z)) + (8*H[1, 0, z]*(27 - 809*z + 
                36*z^2 + 324*z*zeta[2]))/(9*(-1 + z)) - 
             (2*H[0, z]*(612 - 4091*z - 1080*z^2 - 1908*z*zeta[2] + 
                2016*z^2*zeta[2] + 252*z^3*zeta[2] + 2808*z*zeta[3]))/
              (27*(-1 + z)) - (4*H[1, z]*(1004*z - 491*z^2 - 513*z^3 + 
                72*zeta[2] + 576*z*zeta[2] - 1296*z^2*zeta[2] + 
                576*z^3*zeta[2] + 72*z^4*zeta[2] - 1512*z*zeta[3] + 
                5832*z^2*zeta[3]))/(27*(-1 + z)*z) + 
             LQ*(-4*z*H[1, z] + (16*z*H[3, z])/(-1 + z) - (44*z*H[0, 0, z])/
                (3*(-1 + z)) + (16*z*H[1, 2, z])/(-1 + z) + (72*z*
                 H[0, 0, 0, z])/(-1 + z) + (32*z*H[1, 0, 0, z])/(-1 + z) + 
               (16*z*H[1, 1, 0, z])/(-1 + z) - (4*H[0, z]*(9 - 505*z + 
                  18*z^2 + 180*z*zeta[2]))/(9*(-1 + z)) + (4*(871 - 934*z + 
                  63*z^2 - 756*zeta[3] + 540*z*zeta[3]))/(27*(-1 + z))) - 
             (4*(-251 + 502*z - 251*z^2 - 78*zeta[2] + 57*z*zeta[2] + 
                18*z^2*zeta[2] + 3*z^3*zeta[2] - 432*z*zeta[3] + 
                96*z^2*zeta[3] + 12*z^3*zeta[3] + 135*z*zeta[4]))/
              (9*(-1 + z))) - (-12364 + 24728*z - 12364*z^2 - 17970*zeta[2] + 
             32718*z*zeta[2] - 18000*z^2*zeta[2] + 408*z^3*zeta[2] - 
             1296*zeta[3] - 97536*z*zeta[3] + 16548*z^2*zeta[3] - 
             1662*z^3*zeta[3] + 5616*z*zeta[2]*zeta[3] - 41139*z*zeta[4] + 
             3024*z^2*zeta[4] + 1350*z^3*zeta[4] - 53784*z*zeta[5])/
            (81*(-1 + z)))))


==> anc/tFragN.m <==
tFragN["qbq"] = 0. + as^2*(-0.4444444444444444*(1 - z) - 
       286.34051036682615*z^4 + 20.87430683918669*z^5 - 
       1.4989939637826961*z^6 + 0.8888888888888888*Log[z] + 
       z^2*(653.3847429519071 + 243.89017341040463*Log[z] + 
         25.053136531365315*Log[z]^2 - 1.2402402402402402*Log[z]^3) + 
       z*(6.418825673346148 - 0.8888888888888888*Log[z] + 
         2.6666666666666665*Log[z]^3) + z^3*(-392.838370565046 + 
         671.4210740439381*Log[z] - 13.415401301518438*Log[z]^2 + 
         48.285964912280704*Log[z]^3) + Lp*(-0.8888888888888888*(1 - z) + 
         30.231368186874306*z^4 - 5.636552440290758*z^5 + 
         0.6884875846501128*z^6 + z^3*(-14.019141914191419 - 
           31.756813417190777*Log[z] - 4.54868154158215*Log[z]^2) + 
         z*(5.851905050921353 - 1.7777777777777777*Log[z]^2) + 
         z^2*(-17.116067740603057 + 5.320987654320987*Log[z] + 
           1.5644736842105262*Log[z]^2))) + 
     as^3*(-8.071006915074364 + 190130.43521594684*z^4 - 
       2084.8505882352943*z^5 - 59.67028985507246*z^6 + 
       (1 - z)*(-16.731849603739487 - 19.777334039881868*Log[1 - z] - 
         3.131864875684301*Log[1 - z]^2) + (1 - z)^2*
        (-58.03746177370031*Log[1 - z] - 1.3096514745308312*Log[1 - z]^2) + 
       (1 - z)^3*(66.54153354632588*Log[1 - z] + 53.10046189376443*
          Log[1 - z]^2) + 42.968706555234604*Log[z] - 
       7.111111111111111*Log[z]^2 + z^3*(-98159.73361823361 - 
         514732.7141666667*Log[z] + 98475.17151162791*Log[z]^2 - 
         82483.66088328075*Log[z]^3 + 2860.2533849129595*Log[z]^4 - 
         1978.4670947030497*Log[z]^5) + z*(-606.3359191517496 - 
         547.9400859279867*Log[z] + 90.87039062198909*Log[z]^2 + 
         244.41041856607512*Log[z]^3 - 7.950617283950617*Log[z]^4 - 
         8.177777777777777*Log[z]^5) + z^2*(-89211.77379095164 + 
         239007.29291204098*Log[z] + 94540.74179104477*Log[z]^2 + 
         14126.610101010101*Log[z]^3 + 1076.0404435746902*Log[z]^4 + 
         37.75535714285714*Log[z]^5) + Lp^2*(4.74073833870189 + 
         788.1517094017094*z^4 - 144.14248366013072*z^5 + 
         17.287606433301796*z^6 - 0.22698072805139186*(1 - z)^2*Log[1 - z] - 
         1.9849170437405732*(1 - z)^3*Log[1 - z] + 
         (1 - z)*(-14.518518518518519 + 4.7407407407407405*Log[1 - z]) + 
         z*(137.2353593269067 + 67.12638831305865*Log[z] - 
           19.555555555555557*Log[z]^2 - 3.1604938271604937*Log[z]^3) + 
         z^2*(2700.5725388601036 + 1168.3155136268344*Log[z] + 
           210.57719298245615*Log[z]^2 + 11.478436657681941*Log[z]^3) + 
         z^3*(-3503.8454706927178 + 1202.0961240310078*Log[z] - 
           716.7273869346734*Log[z]^2 + 89.56597774244833*Log[z]^3) + 
         LQ*(2.3703703703703702*(1 - z) - 80.61698440207972*z^4 + 
           15.030808729139922*z^5 - 1.8359683794466404*z^6 + 
           z^2*(45.642847439206626 - 14.189300411522634*Log[z] - 
             4.171929824561404*Log[z]^2) + z*(-15.60508326286196 + 
             4.7407407407407405*Log[z]^2) + z^3*(37.38437741686001 + 
             84.68483816013628*Log[z] + 12.12981455064194*Log[z]^2))) + 
       Nf*(-0.25478862073153496 + 585.1080797481637*z^4 - 
         80.42555235350625*z^5 + 8.421532846715328*z^6 + 
         (1 - z)^3*(-2.2756723716381417*Log[1 - z] - 2.4151309408341417*
            Log[1 - z]^2) + (1 - z)^2*(3.487848784878488*Log[1 - z] + 
           0.09647302904564316*Log[1 - z]^2) + (1 - z)*(0.9256199811291255 + 
           1.0534979423868314*Log[1 - z] + 0.19753086419753085*
            Log[1 - z]^2) - 1.7777777777777777*Log[z] + 0.7901234567901234*
          Log[z]^2 + z^2*(-11873.032882011605 - 4732.763634125323*Log[z] - 
           733.5424013434089*Log[z]^2 - 52.286587695834925*Log[z]^3 - 
           3.353901996370236*Log[z]^4) + z*(-25.58831324110246 - 
           2.8641172916119517*Log[z] - 3.1357038271856155*Log[z]^2 - 
           5.486968449931413*Log[z]^3 + 1.5473251028806585*Log[z]^4) + 
         z^3*(11385.771922601894 - 7637.089411764706*Log[z] + 
           1818.283439490446*Log[z]^2 - 346.9318423855165*Log[z]^3 + 
           37.03643216080402*Log[z]^4) + Lp^2*(0.5925925925925926*(1 - z) - 
           20.15424610051993*z^4 + 3.757703081232493*z^5 - 
           0.4589928057553957*z^6 + z^2*(11.41071111899273 - 
             3.5473251028806585*Log[z] - 1.042982456140351*Log[z]^2) + 
           z*(-3.9012700339475685 + 1.1851851851851851*Log[z]^2) + 
           z^3*(9.346094946401225 + 21.17120954003407*Log[z] + 
             3.032454361054767*Log[z]^2)) + Lp*(422.1772053083528*z^4 - 
           24.66844207723036*z^5 + 1.2758786711603274*z^6 + 
           0.012652705061082025*(1 - z)^2*Log[1 - z] + 0.5036269430051813*
            (1 - z)^3*Log[1 - z] + (1 - z)*(1.9753086419753085 + 
             1.1851851851851851*Log[1 - z]) - 1.1851851851851851*Log[z] + 
           z^3*(955.797253634895 - 1228.6805845511483*Log[z] + 
             77.68423529411764*Log[z]^2 - 87.52983988355167*Log[z]^3) + 
           z*(-12.499732937432116 + 5.084288158455054*Log[z] + 
             3.950617283950617*Log[z]^2 - 2.765432098765432*Log[z]^3) + 
           z^2*(-1342.0821613619541 - 518.9682436811406*Log[z] - 
             63.02188552188552*Log[z]^2 - 0.2847736625514403*Log[z]^3))) + 
       Lp*(9.59321537089562 - 58798.0608365019*z^4 + 2843.552727272727*z^5 - 
         180.7155591572123*z^6 + (1 - z)*(-45.55235816360851 - 
           16.420818883735436*Log[1 - z]) + 14.501499700059988*(1 - z)^2*
          Log[1 - z] + 6.613295210864903*(1 - z)^3*Log[1 - z] + 
         12.444444444444445*Log[z] + z^2*(-303855.09327548806 - 
           109220.73243014395*Log[z] - 15639.683228180862*Log[z]^2 - 
           1206.1192612137204*Log[z]^3 - 40.76973073351903*Log[z]^4) + 
         z*(15.014755946623609 - 316.5509741995121*Log[z] - 
           275.5004901346681*Log[z]^2 + 30.814814814814813*Log[z]^3 + 
           10.864197530864198*Log[z]^4) + z^3*(359965.7089715536 - 
           140618.34537725823*Log[z] + 82431.19189511322*Log[z]^2 - 
           3471.867617107943*Log[z]^3 + 2293.0676959619955*Log[z]^4) + 
         LQ*(1.1851851851851851*(1 - z) + 763.574693877551*z^4 - 
           55.664819944598335*z^5 + 3.997315436241611*z^6 - 
           2.3703703703703702*Log[z] + z^3*(1047.5689900426742 - 
             1790.4561957379638*Log[z] + 35.77440347071583*Log[z]^2 - 
             128.76256983240222*Log[z]^3) + z*(-17.116867175081165 + 
             2.3703703703703702*Log[z] - 7.111111111111111*Log[z]^3) + 
           z^2*(-1742.3593130779393 - 650.3737971872687*Log[z] - 
             66.80836575875486*Log[z]^2 + 3.3073089700996676*Log[z]^3))))
 
tFragN["qq"] = 0. + delta[1 - z] + as*(-5.333333333333333 + 
       5.333333333333333*(1 - z) - 3.447421299397187*z^4 + 
       0.818297331639136*z^5 - 0.12869565217391304*z^6 + 
       z^3*(-7.063901345291479 + 6.882659713168188*Log[z]) + 
       z^2*(-0.8428184281842819 + 10.466990965948575*Log[z]) + 
       z*(5.331204379562044 + 10.666666666666666*Log[z]) + 
       Lp*(5.333333333333333 - 2.6666666666666665*LQ*delta[1 - z] - 
         5.333333333333333*plusD[0., 1 - z])) + 
     as^2*(-149.66421371162414 + 91.70474346563408*z^4 - 
       8.000114731528225*z^5 + 0.9055555555555556*z^6 + 
       7.463334725085424*LQ*delta[1 - z] - 22.22222222222222*Log[1 - z] + 
       7.111111111111111*Log[1 - z]^2 + (1 - z)*(149.8486544599048 + 
         51.55555555555556*Log[1 - z] - 3.5555555555555554*Log[1 - z]^2) + 
       (1 - z)^2*(2.6562568726632945*Log[1 - z] - 1.1678486997635933*
          Log[1 - z]^2) + (1 - z)^3*(-1.5940860215053763*Log[1 - z] - 
         0.7993384785005513*Log[1 - z]^2) - 0.8888888888888888*Log[z] + 
       z*(-99.85133186419182 - 17.752732701493414*Log[z] + 12.*Log[z]^2 - 
         23.40740740740741*Log[z]^3) + z^2*(154.30778894472363 - 
         68.12653061224489*Log[z] - 10.313642756680732*Log[z]^2 - 
         22.95562435500516*Log[z]^3) + z^3*(-156.47084917617238 + 
         15.164846077457796*Log[z] - 53.32027972027972*Log[z]^2 - 
         9.54698318496538*Log[z]^3) + Lp*(6.9176667051496 - 
         30.731924360400445*z^4 + 4.926356589147287*z^5 - 
         0.525923162998881*z^6 + (1 - z)*(60.44444444444444 - 
           42.666666666666664*Log[1 - z]) + 85.33333333333333*Log[1 - z] - 
         14.134575569358178*(1 - z)^2*Log[1 - z] - 5.349170437405731*
          (1 - z)^3*Log[1 - z] + LQ*(14.222219384425033 - 14.222222222222221*
            (1 - z) + 9.193124368048533*z^4 - 2.182126696832579*z^5 + 
           0.3431899641577061*z^6 - 33.23661048598394*delta[1 - z] + 
           z*(-14.216547497446374 - 28.444444444444443*Log[z]) + 
           z^2*(2.247513812154696 - 27.91197691197691*Log[z]) + 
           z^3*(18.8370720188902 - 18.35376044568245*Log[z])) + 
         z^3*(-179.10087293889427 + 91.96252465483235*Log[z] + 
           5.100952380952381*Log[z]^2) + z*(82.73142218155942 + 
           37.333333333333336*Log[z] + 40.888888888888886*Log[z]^2) + 
         z^2*(144.9231651376147 + 136.87966804979254*Log[z] + 
           42.11642743221691*Log[z]^2) - 66.47322097196788*
          plusD[0., 1 - z]) + 14.926669450170849*plusD[0., 1 - z] + 
       Nf*(-1.9753086419753094 - 4.444444444444445*(1 - z) - 
         1.1642728904847397*z^4 + 0.10468594217347957*z^5 - 
         0.009333333333333334*z^6 + 2.765432098765432*LQ*delta[1 - z] + 
         z^2*(-0.4012345679012346 - 8.9925705794948*Log[z] + 
           0.8817787418655098*Log[z]^2) + z*(-3.5555597919102575 - 
           8.88888888888889*Log[z] + 0.8888888888888888*Log[z]^2) + 
         z^3*(10.359047619047619 - 4.647992530345472*Log[z] + 
           1.703971119133574*Log[z]^2) + 5.530864197530864*plusD[0., 1 - z] + 
         Lp^2*(-1.7777777777777777 + 0.8888888888888888*LQ*delta[1 - z] + 
           1.7777777777777777*plusD[0., 1 - z]) + 
         Lp*(-4.148148148148148 - 1.7777777777777777*(1 - z) + 
           1.1491395793499044*z^4 - 0.2727666955767563*z^5 + 
           0.042899408284023666*z^6 + 2.962962962962963*LQ*delta[1 - z] + 
           z*(-1.7770679219905852 - 3.5555555555555554*Log[z]) + 
           z^2*(0.2809394760614273 - 3.488997555012225*Log[z]) + 
           z^3*(2.354634831460674 - 2.2942206654991244*Log[z]) + 
           5.925925925925926*plusD[0., 1 - z])) + 
       Lp^2*(36.44444444444444 - 7.111111111111111*(1 - z) + 
         5.750064020486556*z^4 - 1.6077537058152793*z^5 + 
         0.33859095688748686*z^6 - 23.39461783961922*delta[1 - z] + 
         3.5555555555555554*LQ^2*delta[1 - z] - 28.444444444444443*
          Log[1 - z] - 0.04628330995792426*(1 - z)^2*Log[1 - z] - 
         0.48483316481294236*(1 - z)^3*Log[1 - z] + 
         z*(-7.64045081465148 - 14.222222222222221*Log[z]) + 
         z^2*(2.157766990291262 - 14.022810890360558*Log[z]) + 
         z^3*(8.11289513296538 - 9.761156505342552*Log[z]) - 
         29.333333333333332*plusD[0., 1 - z] + LQ*(-14.222222222222221 - 
           14.666666666666666*delta[1 - z] + 14.222222222222221*
            plusD[0., 1 - z]) + 28.444444444444443*plusD[1., 1 - z])) + 
     as^3*(-583.1296515506431 - 11339.385354141657*z^4 + 
       335.7920634920635*z^5 - 23.39145299145299*z^6 - 
       1826.4238654429887*Log[1 - z] + 5.090371407762163*Log[1 - z]^2 + 
       34.76543209876543*Log[1 - z]^3 + (1 - z)*(473.618226651246 + 
         2290.3562887343173*Log[1 - z] + 133.83747880994852*Log[1 - z]^2 - 
         42.666666666666664*Log[1 - z]^3) + (1 - z)^2*
        (243.66869300911853*Log[1 - z] - 96.53945480631278*Log[1 - z]^2 - 
         4.902796271637817*Log[1 - z]^3) + (1 - z)^3*
        (386.78867102396515*Log[1 - z] - 45.60482654600302*Log[1 - z]^2 + 
         29.1313672922252*Log[1 - z]^3) + 84.08236386667029*Log[z] + 
       7.111111111111111*Log[z]^2 + z^2*(-417.8025974025974 + 
         10289.11234705228*Log[z] - 1693.7311847317249*Log[z]^2 - 
         155.49580012922678*Log[z]^3 + 26.35275590551181*Log[z]^4 + 
         13.272036474164134*Log[z]^5) + z*(9896.065055544219 + 
         5948.200347997829*Log[z] + 602.5802082516682*Log[z]^2 - 
         302.295563147673*Log[z]^3 - 22.962962962962962*Log[z]^4 + 
         13.313580246913581*Log[z]^5) + z^3*(-138.22583479789103 + 
         18851.74531095755*Log[z] + 2836.2162098298677*Log[z]^2 + 
         1727.7839831401475*Log[z]^3 + 302.0088781275222*Log[z]^4 + 
         47.8939617083947*Log[z]^5) + LQ*(-39.80444578085044 + 
         39.80445186712228*(1 - z) - 25.72926267281106*z^4 + 
         6.107231920199501*z^5 - 0.9605026929982047*z^6 + 
         70.0680092366324*delta[1 - z] + z^3*(-52.720264317180614 + 
           51.36759868421053*Log[z]) + z^2*(-6.290232558139535 + 
           78.11866235167206*Log[z]) + z*(39.788568257491676 + 
           79.60890373424456*Log[z])) + Nf^2*(9.224931465317354 + 
         0.5267489711934157*(1 - z) - 3.9578559738134205*z^4 + 
         0.21228070175438596*z^5 - 0.01394585726004922*z^6 - 
         4.546622307260785*LQ*delta[1 - z] + 0.3950617283950617*Log[z] + 
         z^2*(-2.6942028985507247 + 5.15990639625585*Log[z] - 
           3.4705709240729843*Log[z]^2 + 0.9118825100133512*Log[z]^3) + 
         z*(-0.13179433047256262 + 5.925925925925926*Log[z] - 
           3.292181069958848*Log[z]^2 + 0.9218106995884774*Log[z]^3) + 
         z^3*(0.1328437917222964 + 8.494468085106384*Log[z] - 
           1.112917795844625*Log[z]^2 + 1.137391304347826*Log[z]^3) + 
         Lp*(5.004115226337449 + 1.5802469135802468*(1 - z) + 
           2.42960944595822*z^4 - 0.26061493411420206*z^5 + 
           0.025879917184265012*z^6 - 3.292181069958848*LQ*delta[1 - z] + 
           z^3*(-9.195414847161572 + 3.7457507082152977*Log[z] - 
             2.4844315713251266*Log[z]^2) + z^2*(-0.9009640666082384 + 
             7.590030518819939*Log[z] - 2.400728597449909*Log[z]^2) + 
           z*(1.58051689860835 + 7.901234567901234*Log[z] - 
             2.3703703703703702*Log[z]^2) - 6.584362139917696*
            plusD[0., 1 - z]) + Lp^2*(2.765432098765432 + 1.1851851851851851*
            (1 - z) - 0.7660944206008584*z^4 + 0.1818448883666275*z^5 - 
           0.028599605522682446*z^6 - 1.9753086419753085*LQ*delta[1 - z] + 
           z^3*(-1.56975505857295 + 1.5294797687861272*Log[z]) + 
           z^2*(-0.18729372937293728 + 2.3259972489683634*Log[z]) + 
           z*(1.1847112860892388 + 2.3703703703703702*Log[z]) - 
           3.950617283950617*plusD[0., 1 - z]) + 
         Lp^3*(0.7901234567901234 - 0.3950617283950617*LQ*delta[1 - z] - 
           0.7901234567901234*plusD[0., 1 - z]) - 9.09324461452157*
          plusD[0., 1 - z]) + 140.1360184732648*plusD[0., 1 - z] + 
       Nf*(42.64617099800165 + 302.0163098878695*z^4 - 9.7223113964687*z^5 + 
         0.5771850170261067*z^6 + 13.835559334197875*Log[1 - z] - 
         10.37037037037037*Log[1 - z]^2 - 2.1069958847736627*Log[1 - z]^3 + 
         (1 - z)^3*(-9.489142857142857*Log[1 - z] + 2.075134168157424*
            Log[1 - z]^2 - 0.14149443561208266*Log[1 - z]^3) + 
         (1 - z)^2*(-25.476987447698743*Log[1 - z] + 1.8464106844741235*
            Log[1 - z]^2 + 0.3427922814982974*Log[1 - z]^3) + 
         (1 - z)*(-212.90140905166163 - 71.93182750006909*Log[1 - z] - 
           7.308641975308642*Log[1 - z]^2 + 1.0534979423868314*
            Log[1 - z]^3) - 11.25925925925926*Log[z] - 0.7901234567901234*
          Log[z]^2 + z^3*(-1896.5207700101316 + 663.8366492146597*Log[z] - 
           442.86836935166997*Log[z]^2 + 33.06008010680908*Log[z]^3 - 
           19.78684210526316*Log[z]^4) + z*(-60.271020599220094 - 
           297.6742491391059*Log[z] + 86.40941107700597*Log[z]^2 + 
           17.82167352537723*Log[z]^3 - 2.139917695473251*Log[z]^4) + 
         z^2*(1895.4215277777778 + 441.17038777908346*Log[z] + 
           194.86587771203156*Log[z]^2 + 32.73785166240409*Log[z]^3 - 
           1.9719457013574662*Log[z]^4) + LQ*(-14.748968378623342 + 
           14.748971193415638*(1 - z) - 9.533609958506224*z^4 + 
           2.262948207171315*z^5 - 0.3559011893870082*z^6 + 
           77.12861616470005*delta[1 - z] + z^3*(-19.534740545294635 + 
             19.03353057199211*Log[z]) + z^2*(-2.3307560137457046 + 
             28.94575471698113*Log[z]) + z*(14.743086529884032 + 
             29.497942386831276*Log[z])) + 154.2572323294001*
          plusD[0., 1 - z] + Lp^2*(-99.82165394520548 + 20.251585623678647*
            z^4 - 3.2940979208584844*z^5 + 0.3545734840698869*z^6 + 
           51.98803964359826*delta[1 - z] - 7.901234567901234*LQ^2*
            delta[1 - z] + 6.320987654320987*Log[1 - z] + 9.422731804586242*
            (1 - z)^2*Log[1 - z] + 3.5622876557191394*(1 - z)^3*Log[1 - z] + 
           (1 - z)*(-44.04938271604938 + 28.444444444444443*Log[1 - z]) + 
           z^2*(-97.46211741093829 - 99.01159678858163*Log[z] - 
             28.098436062557496*Log[z]^2) + z*(-58.91141392965292 - 
             32.39506172839506*Log[z] - 27.25925925925926*Log[z]^2) + 
           z^3*(127.99974220159835 - 65.41967621419676*Log[z] - 
             2.4563794983642313*Log[z]^2) + LQ*(22.123458674097055 + 
             9.481481481481481*(1 - z) - 6.12875*z^4 + 1.4547511312217194*
              z^5 - 0.22879377431906614*z^6 + 71.63922180547078*
              delta[1 - z] + z^3*(-12.558047493403693 + 12.235840297121634*
                Log[z]) + z^2*(-1.4983425414364642 + 18.60798548094374*
                Log[z]) + z*(9.477697841726618 + 18.962962962962962*Log[z]) - 
             31.604938271604937*plusD[0., 1 - z]) + 143.27844361094157*
            plusD[0., 1 - z] - 63.20987654320987*plusD[1., 1 - z]) + 
         Lp*(-126.40987602502443 - 140.9015625*z^4 + 11.64022435897436*z^5 - 
           1.3200106581401545*z^6 + 48.52217033402505*delta[1 - z] - 
           7.374485596707819*LQ^2*delta[1 - z] - 85.20164609053498*
            Log[1 - z] - 9.481481481481481*Log[1 - z]^2 + 
           (1 - z)^3*(11.896636587366695*Log[1 - z] - 0.21546052631578946*
              Log[1 - z]^2) + (1 - z)^2*(25.774247491638796*Log[1 - z] + 
             1.585282373074729*Log[1 - z]^2) + (1 - z)*(-160.52965043728992 + 
             21.135802469135804*Log[1 - z] + 4.7407407407407405*
              Log[1 - z]^2) + 1.1851851851851851*Log[z] + 
           z^3*(630.9836601307189 - 135.53778040141677*Log[z] + 
             87.23712183156174*Log[z]^2 + 17.256950294860996*Log[z]^3) + 
           z^2*(-299.7638580931264 - 338.21166666666664*Log[z] - 
             17.991504854368934*Log[z]^2 + 17.421023046655424*Log[z]^3) + 
           z*(-89.49151697727311 - 218.04233596677676*Log[z] - 
             26.074074074074073*Log[z]^2 + 17.77777777777778*Log[z]^3) + 
           LQ*(4.213991769547327 + 27.65432098765432*(1 - z) + 
             4.454960091220069*z^4 - 0.31625*z^5 + 0.022906793048973143*z^6 + 
             142.48210842712845*delta[1 - z] + z^3*(-64.48155953635406 + 
               29.692436974789917*Log[z] - 8.662904439428141*Log[z]^2) + 
             z*(25.283440465258646 + 55.30864197530864*Log[z] - 
               2.3703703703703702*Log[z]^2) + z^2*(5.011811023622047 + 
               56.76051188299817*Log[z] - 2.252774352651048*Log[z]^2) - 
             29.497942386831276*plusD[0., 1 - z]) + 284.9642168542569*
            plusD[0., 1 - z] - 58.99588477366255*plusD[1., 1 - z]) + 
         Lp^3*(-30.814814814814813 + 4.7407407407407405*(1 - z) - 
           3.833376057421174*z^4 + 1.071835803876853*z^5 - 
           0.22572815533980584*z^6 + 15.596411893079479*delta[1 - z] - 
           2.3703703703703702*LQ^2*delta[1 - z] + 18.962962962962962*
            Log[1 - z] + 0.030855539971949508*(1 - z)^2*Log[1 - z] + 
           0.32322175732217573*(1 - z)^3*Log[1 - z] + 
           z^3*(-5.408596837944664 + 6.507438016528925*Log[z]) + 
           z^2*(-1.4385113268608414 + 9.348540145985401*Log[z]) + 
           z*(5.09363278171789 + 9.481481481481481*Log[z]) + 
           LQ*(9.481481481481481 + 13.037037037037036*delta[1 - z] - 
             9.481481481481481*plusD[0., 1 - z]) + 26.074074074074073*
            plusD[0., 1 - z] - 18.962962962962962*plusD[1., 1 - z])) + 
       Lp*(-2627.212660103579 + 99.05933852140078*z^4 - 
         61.8978021978022*z^5 + 6.831905781584583*z^6 + 130.95139777689997*
          delta[1 - z] - 19.90222593356114*LQ^2*delta[1 - z] + 
         2024.6182790689056*Log[1 - z] + 274.962962962963*Log[1 - z]^2 - 
         37.925925925925924*Log[1 - z]^3 + (1 - z)^3*
          (-209.33880726015556*Log[1 - z] + 34.43232484076433*Log[1 - z]^2 + 
           3.197909407665505*Log[1 - z]^3) + (1 - z)^2*
          (-630.2189265536723*Log[1 - z] - 40.599645704162974*Log[1 - z]^2 + 
           6.265984654731458*Log[1 - z]^3) + (1 - z)*(3509.6833481924127 - 
           898.0246867154881*Log[1 - z] - 448.*Log[1 - z]^2 + 
           18.962962962962962*Log[1 - z]^3) - 12.444444444444445*Log[z] + 
         z^2*(-38925.79435294118 - 14764.703045685279*Log[z] - 
           1700.9669631512072*Log[z]^2 - 606.6490610328639*Log[z]^3 - 
           53.774635818337615*Log[z]^4) + z*(60.48739191952427 - 
           121.72520329034705*Log[z] + 899.9875618292033*Log[z]^2 - 
           165.92592592592592*Log[z]^3 - 49.18518518518518*Log[z]^4) + 
         z^3*(39403.27464443354 - 25647.590286425904*Log[z] + 
           8153.32173342088*Log[z]^2 - 1508.8089171974523*Log[z]^3 + 
           182.31167108753317*Log[z]^4) + LQ*(616.1709415392596 - 
           285.9808219178082*z^4 + 24.721230158730158*z^5 - 
           2.7675619834710745*z^6 - 423.2557719628244*delta[1 - z] + 
           59.25925925925926*Log[1 - z] - 18.962962962962962*Log[1 - z]^2 + 
           (1 - z)^3*(4.479969183359014*Log[1 - z] + 2.336968375136314*
              Log[1 - z]^2) + (1 - z)^2*(-7.191283292978208*Log[1 - z] + 
             3.104689203925845*Log[1 - z]^2) + (1 - z)*(-576.8583344849939 - 
             137.4814814814815*Log[1 - z] + 9.481481481481481*Log[1 - z]^2) + 
           2.3703703703703702*Log[z] + z^3*(841.1563055062167 - 
             200.71761133603238*Log[z] + 191.8250162022035*Log[z]^2 + 
             28.563762626262626*Log[z]^3) + z^2*(-442.58479685452164 - 
             184.97553017944534*Log[z] + 25.781704781704782*Log[z]^2 + 
             61.1267029972752*Log[z]^3) + z*(89.12879408332265 - 
             307.1832246465128*Log[z] - 32.*Log[z]^2 + 62.41975308641975*
              Log[z]^3) - 79.60890373424456*plusD[0., 1 - z]) - 
         846.5115439256488*plusD[0., 1 - z] - 159.21780746848913*
          plusD[1., 1 - z]) + Lp^2*(836.5284628354489 + 
         110.5494623655914*z^4 + 5.841384863123993*z^5 - 
         2.3169533169533167*z^6 - 583.1683504529062*delta[1 - z] + 
         115.84119852123166*Log[1 - z] - 303.4074074074074*Log[1 - z]^2 + 
         (1 - z)^3*(-27.040164778578784*Log[1 - z] + 27.17110920034394*
            Log[1 - z]^2) + (1 - z)^2*(-137.46550689862028*Log[1 - z] + 
           50.569803516028955*Log[1 - z]^2) + (1 - z)*(176.45474637807325 - 
           711.1111111111111*Log[1 - z] + 151.7037037037037*Log[1 - z]^2) + 
         z^3*(964.0169340463458 - 1668.278019113814*Log[z] + 
           547.7849915682968*Log[z]^2 - 131.46660649819495*Log[z]^3) + 
         z^2*(-634.7372881355932 - 161.5767991407089*Log[z] + 
           614.3338658146965*Log[z]^2 + 44.18710191082803*Log[z]^3) + 
         z*(166.26579002359892 - 416.4902760502871*Log[z] + 
           392.8888888888889*Log[z]^2 + 47.407407407407405*Log[z]^3) + 
         LQ^2*(-18.96295913167745 + 18.962962962962962*(1 - z) - 
           12.2575*z^4 + 2.9095045500505563*z^5 - 0.45758661887694146*z^6 + 
           88.63096129595715*delta[1 - z] + z^3*(-25.116094986807386 + 
             24.471681415929204*Log[z]) + z^2*(-2.9966850828729283 + 
             37.21597096188748*Log[z]) + z*(18.955395683453236 + 
             37.925925925925924*Log[z])) - 1003.2054306916465*
          plusD[0., 1 - z] + LQ*(-117.48680866230532 + 77.02546689303905*
            z^4 - 13.342468908337171*z^5 + 1.4849498327759196*z^6 - 
           501.60271534582324*delta[1 - z] - 227.55555555555554*Log[1 - z] + 
           37.685563114134546*(1 - z)^2*Log[1 - z] + 14.184735472679966*
            (1 - z)^3*Log[1 - z] + (1 - z)*(-239.40740740740742 + 
             113.77777777777777*Log[1 - z]) + z^2*(-404.1082654249127 - 
             526.7155879671832*Log[z] - 112.7443729903537*Log[z]^2) + 
           z*(-298.923665690656 - 256.*Log[z] - 109.03703703703704*
              Log[z]^2) + z^3*(656.8269468479605 - 330.92207992593734*
              Log[z] + 6.077742279020234*Log[z]^2) + 354.5238451838286*
            plusD[0., 1 - z]) + 709.0476903676572*plusD[1., 1 - z]) + 
       Lp^3*(181.2040136814702 + 10.871028037383178*z^4 - 
         3.430615164520744*z^5 + 0.8532058492688414*z^6 - 
         318.1262909931163*delta[1 - z] - 3.1604938271604937*LQ^3*
          delta[1 - z] - 388.74074074074076*Log[1 - z] + 
         75.85185185185185*Log[1 - z]^2 + (1 - z)*(-90.8641975308642 + 
           37.925925925925924*Log[1 - z]) + (1 - z)^3*(2.803*Log[1 - z] - 
           2.654124457308249*Log[1 - z]^2) + (1 - z)^2*
          (14.065182829888712*Log[1 - z] + 0.12876712328767123*
            Log[1 - z]^2) + z^2*(-116.42492917847025 - 242.25724907063196*
            Log[z] - 13.458119658119658*Log[z]^2) + 
         z*(-111.91836301950804 - 156.44444444444446*Log[z] - 
           12.641975308641975*Log[z]^2) + z^3*(285.6299176578225 - 
           144.86923076923077*Log[z] + 24.079298245614034*Log[z]^2) + 
         LQ^2*(18.962962962962962 + 39.111111111111114*delta[1 - z] - 
           18.962962962962962*plusD[0., 1 - z]) - 90.33981596647529*
          plusD[0., 1 - z] + LQ*(-175.40740491249082 + 18.962962962962962*
            (1 - z) - 15.333502280790674*z^4 + 4.2873417721518985*z^5 - 
           0.9029082774049217*z^6 - 45.16990798323764*delta[1 - z] + 
           75.85185185185185*Log[1 - z] + 0.12342342342342343*(1 - z)^2*
            Log[1 - z] + 1.2928909952606635*(1 - z)^3*Log[1 - z] + 
           z^3*(-21.634389140271495 + 26.02974983096687*Log[z]) + 
           z^2*(-5.754042553191489 + 37.39416445623342*Log[z]) + 
           z*(20.37453495474486 + 37.925925925925924*Log[z]) + 
           156.44444444444446*plusD[0., 1 - z] - 75.85185185185185*
            plusD[1., 1 - z]) + 312.8888888888889*plusD[1., 1 - z] - 
         75.85185185185185*plusD[2., 1 - z]))


==> anc/tPDF.m <==
tPDF["qq"] = 4*as*CF*Lp - 32*as^3*CF^3*Lp^3*plusD[2, 1 - x] + 
     plusD[1, 1 - x]*(16*as^2*CF^2*Lp^2 + 
       as^3*(CF^2*((-1792*Lp)/27 - (640*Lp^2)/9 - (64*Lp^3)/3)*Nf*TF + 
         CF^3*(-32*Lh*Lp^3 - 16*Lp^4 - 16*Lp^2*zeta[2]) + 
         CA*CF^2*((176*Lp^3)/3 + Lp^2*(2144/9 - 64*zeta[2]) + 
           Lp*(6464/27 - 224*zeta[3])))) + 
     as^2*(CF*Nf*TF*((-8*Lp^2)/3 + (4*(-65 + 9*x))/27 - 
         (40*x*H[0, x])/(9*(-1 + x)) + Lp*(-80/9 - (16*x*H[0, x])/
            (3*(-1 + x))) - (8*x*H[0, 0, x])/(3*(-1 + x))) + 
       CF^2*(-4*Lp^3 - (16*x*H[0, x])/(-1 + x) + 2*H[1, x] + 
         Lp^2*(-8*Lh + (8*x*H[0, x])/(-1 + x) + 16*H[1, x]) - 
         (6*x*H[0, 0, x])/(-1 + x) - (16*x*H[1, 2, x])/(-1 + x) - 
         (16*x*H[2, 0, x])/(-1 + x) - (8*x*H[2, 1, x])/(-1 + x) + 
         (8*x*H[1, 0, 0, x])/(-1 + x) - (16*x*H[1, 1, 0, x])/(-1 + x) + 
         Lp*((-12*x*H[0, x])/(-1 + x) + (16*x*H[2, x])/(-1 + x) + 
           (16*x*H[1, 0, x])/(-1 + x) + 4*(-1 + x - zeta[2])) + 
         (2*(1 - 2*x + x^2 - 24*x*zeta[3]))/(-1 + x)) + 
       CA*CF*((22*Lp^2)/3 + (152*x*H[0, x])/(9*(-1 + x)) - 2*H[1, x] + 
         (22*x*H[0, 0, x])/(3*(-1 + x)) + (8*x*H[1, 2, x])/(-1 + x) + 
         (8*x*H[2, 0, x])/(-1 + x) + (4*x*H[0, 0, 0, x])/(-1 + x) + 
         (8*x*H[1, 1, 0, x])/(-1 + x) + Lp*((44*x*H[0, x])/(3*(-1 + x)) + 
           (8*x*H[0, 0, x])/(-1 + x) - (2*(-143 + 9*x + 36*zeta[2]))/9) - 
         (2*(467 - 530*x + 63*x^2 - 378*zeta[3] + 54*x*zeta[3]))/
          (27*(-1 + x)))) + plusD[0, 1 - x]*(-4*as*CF*Lp + 
       as^2*(CF*(224/27 + (80*Lp)/9 + (8*Lp^2)/3)*Nf*TF + 
         CF^2*(8*Lh*Lp^2 + 4*Lp^3 + 4*Lp*zeta[2]) + 
         CA*CF*(-808/27 - (22*Lp^2)/3 + Lp*(-268/9 + 8*zeta[2]) + 
           28*zeta[3])) + as^3*(CF*Nf^2*TF^2*(-7424/729 - (1600*Lp)/81 - 
           (320*Lp^2)/27 - (64*Lp^3)/27 - (128*zeta[3])/9) + 
         CA*CF^2*((154*Lp^4)/9 + Lp^3*(536/9 + (88*Lh)/3 - 16*zeta[2]) + 
           (808*zeta[2])/27 + Lp^2*(808/27 + Lh*(1072/9 - 32*zeta[2]) + 
             (110*zeta[2])/3 - 28*zeta[3]) - 28*zeta[2]*zeta[3] + 
           Lp*(-4856/81 + (670*zeta[2])/9 + Lh*(3232/27 - 112*zeta[3]) + 
             (308*zeta[3])/9 - 40*zeta[4])) + CF^2*Nf*TF*
          (3422/27 + (-160/9 - (32*Lh)/3)*Lp^3 - (56*Lp^4)/9 + 
           Lp^2*(-8/27 - (320*Lh)/9 - (40*zeta[2])/3) - (224*zeta[2])/27 + 
           Lp*(7252/81 - (896*Lh)/27 - (200*zeta[2])/9 - (688*zeta[3])/9) - 
           (608*zeta[3])/9 - 32*zeta[4]) + CA*CF*Nf*TF*(125252/729 + 
           (352*Lp^3)/27 + Lp*(16408/81 - (320*zeta[2])/9) + 
           Lp^2*(2312/27 - (32*zeta[2])/3) - (1648*zeta[2])/81 - 
           (1808*zeta[3])/27 + (40*zeta[4])/3) + 
         CF^3*(-8*Lh*Lp^4 - 2*Lp^5 - 8*Lh*Lp^2*zeta[2] + 
           Lp^3*(-8*Lh^2 + 28*zeta[2]) - 5*Lp*zeta[4]) + 
         CA^2*CF*(-297029/729 - (484*Lp^3)/27 + (6392*zeta[2])/81 + 
           Lp^2*(-3560/27 + (88*zeta[2])/3) + (12328*zeta[3])/27 - 
           (176*zeta[2]*zeta[3])/3 + Lp*(-31006/81 + (1072*zeta[2])/9 + 
             176*zeta[3] - 88*zeta[4]) + (154*zeta[4])/3 - 192*zeta[5]))) + 
     delta[1 - x]*(1 + as*CF*(-2*Lh*Lp - Lp^2 - zeta[2]) + 
       as^2*(CF*Nf*TF*(-328/81 + (112*Lh)/27 + (20/9 + (4*Lh)/3)*Lp^2 + 
           (8*Lp^3)/9 + (10*zeta[2])/3 + Lp*((40*Lh)/9 + (8*zeta[2])/3) + 
           (28*zeta[3])/9) + CF^2*(2*Lh*Lp^3 + Lp^4/2 + 
           Lp^2*(2*Lh^2 - 7*zeta[2]) + 2*Lh*Lp*zeta[2] + (5*zeta[4])/4) + 
         CA*CF*(1214/81 - (22*Lp^3)/9 - (67*zeta[2])/6 + 
           Lp^2*(-67/9 - (11*Lh)/3 + 2*zeta[2]) + Lp*((-22*zeta[2])/3 + 
             Lh*(-134/9 + 4*zeta[2])) - (77*zeta[3])/9 + 
           Lh*(-404/27 + 14*zeta[3]) + 5*zeta[4])) + 
       as^3*(CF*Nf^2*TF^2*(-512/6561 + (-320/81 - (32*Lh)/27)*Lp^3 - 
           (8*Lp^4)/9 + Lp^2*(-400/81 - (160*Lh)/27 - (32*zeta[2])/9) - 
           (272*zeta[2])/27 + Lh*(-3712/729 - (64*zeta[3])/9) + 
           Lp*((-800*Lh)/81 - (320*zeta[2])/27 - (64*zeta[3])/9) - 
           (1120*zeta[3])/243 - (88*zeta[4])/27) + 
         CF^3*(-(Lh*Lp^5) - Lp^6/6 - Pi^6/1296 + 
           Lp^4*(-2*Lh^2 + (15*zeta[2])/2) + Lp^3*((-4*Lh^3)/3 + 
             14*Lh*zeta[2] - (64*zeta[3])/3) - (5*Lh*Lp*zeta[4])/2 + 
           Lp^2*(-2*Lh^2*zeta[2] + (75*zeta[4])/4)) + 
         CA*CF^2*((22*Lp^5)/9 - Pi^6/108 + Lp^3*((22*Lh^2)/3 + 
             Lh*(268/9 - 8*zeta[2]) - (176*zeta[2])/9) + 
           Lp^4*(67/9 + (77*Lh)/9 - 2*zeta[2]) - (1214*zeta[2])/81 + 
           (77*zeta[2]*zeta[3])/9 + Lh*((404*zeta[2])/27 - 
             14*zeta[2]*zeta[3]) + (335*zeta[4])/12 + 
           Lp*((-3232*zeta[2])/27 + Lh^2*(808/27 - 28*zeta[3]) + 
             112*zeta[2]*zeta[3] + Lh*(-2428/81 + (335*zeta[2])/9 + 
               (154*zeta[3])/9 - 20*zeta[4]) + (55*zeta[4])/3) + 
           Lp^2*(-1214/81 + Lh^2*(268/9 - 8*zeta[2]) - (201*zeta[2])/2 + 
             Lh*(404/27 + (55*zeta[2])/3 - 14*zeta[3]) + (77*zeta[3])/9 + 
             70*zeta[4])) + CA*CF*Nf*TF*(-412765/6561 + (44*Lp^4)/9 + 
           Lp^3*(2312/81 + (176*Lh)/27 - (32*zeta[2])/9) + 
           (74530*zeta[2])/729 + Lp^2*(4102/81 + Lh*(1156/27 - (16*zeta[2])/
                3) + (32*zeta[2])/3) + (8152*zeta[3])/81 + 
           (40*zeta[2]*zeta[3])/9 + Lp*(Lh*(8204/81 - (160*zeta[2])/9) + 
             (2312*zeta[2])/27 + (352*zeta[3])/9 - (164*zeta[4])/3) - 
           (416*zeta[4])/27 + Lh*(62626/729 - (824*zeta[2])/81 - 
             (904*zeta[3])/27 + (20*zeta[4])/3) - (184*zeta[5])/3) + 
         CF^2*Nf*TF*(-42727/486 + (-20/9 - (28*Lh)/9)*Lp^4 - (8*Lp^5)/9 + 
           (2803*zeta[2])/81 + Lp^3*(8/3 - (80*Lh)/9 - (8*Lh^2)/3 + 
             (64*zeta[2])/9) + Lp^2*(1813/81 - (80*Lh^2)/9 + 
             Lh*(-4/27 - (20*zeta[2])/3) + 30*zeta[2] - (172*zeta[3])/9) + 
           (3488*zeta[3])/81 - (268*zeta[2]*zeta[3])/9 + 
           Lh*(1711/27 - (112*zeta[2])/27 - (304*zeta[3])/9 - 16*zeta[4]) + 
           Lp*((-224*Lh^2)/27 + (1112*zeta[2])/27 + 
             Lh*(3626/81 - (100*zeta[2])/9 - (344*zeta[3])/9) - 
             (20*zeta[4])/3) + (77*zeta[4])/9 + (224*zeta[5])/9) + 
         CA^2*CF*(5211949/26244 - (121*Lp^4)/18 - (1543*Pi^6)/25515 - 
           (297481*zeta[2])/1458 + Lp^3*(-3560/81 - (242*Lh)/27 + 
             (88*zeta[2])/9) - (75566*zeta[3])/243 + (550*zeta[2]*zeta[3])/
            9 + (464*zeta[3]^2)/9 + Lp^2*(-15503/162 + (26*zeta[2])/9 + 
             Lh*(-1780/27 + (44*zeta[2])/3) + 44*zeta[3] - 22*zeta[4]) + 
           (3649*zeta[4])/54 + Lp*((-3560*zeta[2])/27 - (484*zeta[3])/9 + 
             Lh*(-15503/81 + (536*zeta[2])/9 + 88*zeta[3] - 44*zeta[4]) + 
             (451*zeta[4])/3) + Lh*(-297029/1458 + (3196*zeta[2])/81 + 
             (6164*zeta[3])/27 - (88*zeta[2]*zeta[3])/3 + (77*zeta[4])/3 - 
             96*zeta[5]) + (902*zeta[5])/9))) + 
     as^3*(CF*Nf^2*TF^2*((64*Lp^3)/27 - (32*(3 - 58*x + 3*x^2)*H[0, x])/
          (81*(-1 + x)) + Lp^2*(320/27 + (64*x*H[0, x])/(9*(-1 + x))) + 
         (1600*x*H[0, 0, x])/(81*(-1 + x)) + 
         Lp*(1600/81 + (640*x*H[0, x])/(27*(-1 + x)) + (128*x*H[0, 0, x])/
            (9*(-1 + x))) + (320*x*H[0, 0, 0, x])/(27*(-1 + x)) - 
         (32*(-277 + 45*x - 324*zeta[3]))/729) + 
       CF^2*Nf*TF*((56*Lp^4)/9 + Lp^3*(160/9 + (32*Lh)/3 - 
           (16*x*H[0, x])/(3*(-1 + x)) - (64*H[1, x])/3) - 
         (784*x*H[3, x])/(27*(-1 + x)) - (64*x*H[4, x])/(3*(-1 + x)) + 
         (640*x*H[1, 2, x])/(9*(-1 + x)) + (320*x*H[1, 3, x])/(9*(-1 + x)) + 
         (1424*x*H[2, 0, x])/(27*(-1 + x)) + (320*x*H[2, 1, x])/
          (9*(-1 + x)) + (256*x*H[2, 2, x])/(9*(-1 + x)) + 
         (448*x*H[3, 0, x])/(9*(-1 + x)) + (128*x*H[3, 1, x])/(9*(-1 + x)) + 
         (832*x*H[0, 0, 0, x])/(27*(-1 + x)) - (2240*x*H[1, 0, 0, x])/
          (27*(-1 + x)) + (640*x*H[1, 1, 0, x])/(9*(-1 + x)) - 
         (128*x*H[1, 1, 2, x])/(3*(-1 + x)) + (320*x*H[1, 2, 0, x])/
          (9*(-1 + x)) - (256*x*H[1, 2, 1, x])/(9*(-1 + x)) - 
         (64*x*H[2, 0, 0, x])/(9*(-1 + x)) + (64*x*H[2, 1, 0, x])/
          (3*(-1 + x)) - (128*x*H[2, 1, 1, x])/(9*(-1 + x)) - 
         (64*x*H[0, 0, 0, 0, x])/(3*(-1 + x)) - (832*x*H[1, 0, 0, 0, x])/
          (9*(-1 + x)) + (256*x*H[1, 1, 0, 0, x])/(9*(-1 + x)) - 
         (512*x*H[1, 1, 1, 0, x])/(9*(-1 + x)) + 
         Lp^2*((-136*x*H[0, x])/(9*(-1 + x)) + 
           Lh*(320/9 + (32*x*H[0, x])/(3*(-1 + x))) - (640*H[1, x])/9 - 
           (128*x*H[2, x])/(3*(-1 + x)) - (56*x*H[0, 0, x])/(3*(-1 + x)) - 
           (128*x*H[1, 0, x])/(3*(-1 + x)) - (4*(-47 + 45*x - 90*zeta[2]))/
            27) + (8*H[2, x]*(36 - 583*x + 36*x^2 - 144*x*zeta[2]))/
          (81*(-1 + x)) + (32*H[1, 0, x]*(18 - 139*x + 9*x^2 - 54*x*zeta[2]))/
          (81*(-1 + x)) - (32*H[1, 1, x]*(1 - x + 4*x*zeta[2]))/
          (9*(-1 + x)) + (8*H[0, 0, x]*(-4 + 88*x + 19*x*zeta[2]))/
          (9*(-1 + x)) - (4*H[0, x]*(48 - 423*x + 52*x^2 - 146*x*zeta[2] - 
            1056*x*zeta[3]))/(27*(-1 + x)) + 
         (8*H[1, x]*(13 - 13*x + 8*x*zeta[3]))/(9*(-1 + x)) + 
         Lp*((16*(-130 + 9*x)*H[1, x])/27 - (800*x*H[2, x])/(9*(-1 + x)) - 
           (160*x*H[3, x])/(3*(-1 + x)) + (272*x*H[0, 0, x])/(9*(-1 + x)) + 
           Lh*((-8*(-121 + 9*x))/27 + (80*x*H[0, x])/(9*(-1 + x)) + 
             (16*x*H[0, 0, x])/(3*(-1 + x))) - (800*x*H[1, 0, x])/
            (9*(-1 + x)) + (128*x*H[1, 2, x])/(3*(-1 + x)) + 
           (64*x*H[2, 1, x])/(3*(-1 + x)) - (32*x*H[0, 0, 0, x])/(-1 + x) - 
           (352*x*H[1, 0, 0, x])/(3*(-1 + x)) + (128*x*H[1, 1, 0, x])/
            (3*(-1 + x)) - (8*x*H[0, x]*(-95 + 18*x - 126*zeta[2]))/
            (27*(-1 + x)) - (4*(-1453 + 1093*x + 360*x^2 + 450*zeta[2] - 
              450*x*zeta[2] + 1548*zeta[3] - 5436*x*zeta[3]))/
            (81*(-1 + x))) - (2*(-3833 + 2533*x + 1300*x^2 + 390*zeta[2] - 
            696*x*zeta[2] + 54*x^2*zeta[2] + 2736*zeta[3] - 12984*x*zeta[3] + 
            1296*zeta[4] - 4248*x*zeta[4]))/(81*(-1 + x))) + 
       CA^2*CF*((484*Lp^3)/27 - (4*x*(-142 + 45*x + 9*x^2)*H[4, x])/
          (9*(-1 + x)) + (32*x*H[5, x])/(-1 + x) + (32*x*H[-4, 0, x])/
          (-1 + x) - (8*x*(-36 + 70*x + 11*x^2)*H[-3, 0, x])/(9*(-1 + x)) + 
         (512*x*H[-3, 2, x])/(3*(-1 + x)) + (16*(1 + 9*x + 27*x^2 + 3*x^3)*
           H[-2, 2, x])/(3*x) + (64*x*H[-2, 3, x])/(-1 + x) - 
         (16*(1 + x)*H[-1, 2, x])/3 + (44*(1 + x)*(1 + 8*x + x^2)*
           H[-1, 3, x])/(9*x) + (4*(14 + 112*x - 153*x^2 + 139*x^3 + 14*x^4)*
           H[1, 3, x])/(9*(-1 + x)*x) + (16*x*H[1, 4, x])/(-1 + x) - 
         (4*x*(-196 + 79*x + 11*x^2)*H[2, 2, x])/(9*(-1 + x)) + 
         (176*x*H[2, 3, x])/(3*(-1 + x)) - (8*(-13 + x)*x*H[3, 0, x])/
          (-1 + x) + (4*x*(-85 + 39*x + 6*x^2)*H[3, 1, x])/(9*(-1 + x)) + 
         (32*x*H[3, 2, x])/(-1 + x) - (32*x*H[4, 0, x])/(-1 + x) - 
         (32*x*H[4, 1, x])/(3*(-1 + x)) + (128*x*H[-3, -1, 0, x])/(-1 + x) + 
         (64*x*H[-3, 0, 0, x])/(-1 + x) + (128*x*H[-2, -2, 0, x])/
          (3*(-1 + x)) + (8*(6 + 54*x + 45*x^2 + 5*x^3)*H[-2, -1, 0, x])/
          (9*x) - (448*x*H[-2, -1, 2, x])/(3*(-1 + x)) - 
         (20*x*(9 + x)*H[-2, 0, 0, x])/9 - (128*x*H[-2, 2, 0, x])/
          (3*(-1 + x)) - (64*x*H[-2, 2, 1, x])/(3*(-1 + x)) + 
         (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -2, 0, x])/(9*x) - 
         (32*(1 + x)*H[-1, -1, 0, x])/9 - (32*(1 + x)*(1 + 8*x + x^2)*
           H[-1, -1, 2, x])/(3*x) + (40*(1 + x)*H[-1, 0, 0, x])/9 - 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 0, x])/(9*x) - 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 1, x])/(3*x) + 
         (192*x*H[1, -3, 0, x])/(-1 + x) - (8*(7 - 16*x - 10*x^3 + x^4)*
           H[1, -2, 0, x])/(9*(-1 + x)*x) + (64*x*H[1, -2, 2, x])/
          (3*(-1 + x)) - (4*(8 + 100*x - 110*x^2 + 79*x^3 + 11*x^4)*
           H[1, 1, 2, x])/(9*(-1 + x)*x) - (256*x*H[1, 1, 3, x])/
          (3*(-1 + x)) - (4*(-1 + 28*x - 147*x^2 + 34*x^3 + 2*x^4)*
           H[1, 2, 0, x])/(9*(-1 + x)*x) - (4*(1 - 4*x + 22*x^2 + 3*x^3)*
           H[1, 2, 1, x])/(3*(-1 + x)*x) + (128*x*H[1, 2, 2, x])/
          (3*(-1 + x)) - (352*x*H[1, 3, 0, x])/(3*(-1 + x)) - 
         (128*x*H[1, 3, 1, x])/(3*(-1 + x)) + (256*x*H[2, -2, 0, x])/
          (3*(-1 + x)) - (4*x*(-22 + 40*x + 5*x^2)*H[2, 0, 0, x])/
          (9*(-1 + x)) - (8*x*(-94 + 40*x + 5*x^2)*H[2, 1, 0, x])/
          (9*(-1 + x)) + (64*x*H[2, 1, 2, x])/(3*(-1 + x)) - 
         (16*x*H[2, 2, 0, x])/(-1 + x) + (16*x*H[2, 2, 1, x])/(3*(-1 + x)) - 
         (112*x*H[3, 0, 0, x])/(3*(-1 + x)) + (16*x*H[3, 1, 0, x])/(-1 + x) + 
         (64*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) - (128*x*H[-2, -1, 0, 0, x])/
          (3*(-1 + x)) + (256*x*H[-2, 0, 0, 0, x])/(3*(-1 + x)) + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) + 
         (20*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/(9*x) + 
         (4*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(3*x) + 
         (812*x*H[0, 0, 0, 0, x])/(9*(-1 + x)) - (64*x*H[1, -2, -1, 0, x])/
          (-1 + x) + (512*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) + 
         (4*(12 - 12*x - 167*x^2 + 24*x^3 + 3*x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) - (320*x*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (4*(11 + 16*x - 182*x^2 + 40*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/
          (9*(-1 + x)*x) - (8*(5 + 40*x - 2*x^2 + 40*x^3 + 5*x^4)*
           H[1, 1, 1, 0, x])/(9*(-1 + x)*x) + (128*x*H[1, 1, 1, 2, x])/
          (3*(-1 + x)) - (32*x*H[1, 1, 2, 0, x])/(-1 + x) + 
         (64*x*H[1, 1, 2, 1, x])/(3*(-1 + x)) - (80*x*H[1, 2, 0, 0, x])/
          (-1 + x) + (16*x*H[1, 2, 1, 0, x])/(3*(-1 + x)) - 
         (272*x*H[2, 0, 0, 0, x])/(3*(-1 + x)) - (320*x*H[2, 1, 0, 0, x])/
          (3*(-1 + x)) + (16*x*H[2, 1, 1, 0, x])/(3*(-1 + x)) - 
         (32*x*H[0, 0, 0, 0, 0, x])/(-1 + x) - (256*x*H[1, 0, 0, 0, 0, x])/
          (3*(-1 + x)) - (224*x*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)) - 
         (128*x*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) - (320*x*H[-3, x]*zeta[2])/
          (3*(-1 + x)) + (160*x*H[-2, -1, x]*zeta[2])/(-1 + x) + 
         (100*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/(9*x) - 
         (160*x*H[1, -2, x]*zeta[2])/(3*(-1 + x)) - 
         (128*x*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) + 
         (2*H[3, x]*(-18 + 589*x + 99*x^2 + 3*x^3 - 1368*x*zeta[2]))/
          (27*(-1 + x)) + (4*H[0, 0, 0, x]*(-9 + 521*x - 43*x^2 + x^3 - 
            48*x*zeta[2]))/(9*(-1 + x)) + 
         (4*H[2, 1, x]*(-1 - x + 2*x^2 - 16*x*zeta[2]))/(3*(-1 + x)) - 
         (2*H[2, 0, x]*(6 - 522*x + 63*x^2 + 4*x^3 + 264*x*zeta[2]))/
          (9*(-1 + x)) + (2*H[1, 2, x]*(9 - 119*x + 624*x^2 + 21*x^3 + x^4 - 
            480*x^2*zeta[2]))/(9*(-1 + x)*x) + 
         (4*H[-2, 0, x]*(-2 + 18*x - 67*x^2 - 4*x^3 + x^4 - 144*x^2*zeta[2]))/
          (9*(-1 + x)*x) + (4*H[1, 0, 0, x]*(2 - 12*x - 129*x^2 - 21*x^3 + 
            2*x^4 + 12*x^2*zeta[2]))/(9*(-1 + x)*x) - 
         (4*(1 + x)*H[-1, 0, x]*(-16 + 58*x + 11*x^2 + 42*zeta[2] + 
            336*x*zeta[2] + 42*x^2*zeta[2]))/(27*x) - 
         (2*H[1, 1, 0, x]*(12 - 41*x - 550*x^2 + 39*x^3 + 4*x^4 + 
            144*x^2*zeta[2]))/(9*(-1 + x)*x) + 
         Lp^2*((484*x*H[0, x])/(9*(-1 + x)) + (88*x*H[0, 0, x])/
            (3*(-1 + x)) - (2*(-1879 + 99*x + 396*zeta[2]))/27) + 
         (2*H[0, 0, x]*(-24 + 4290*x - 115*x^2 + 22*x^3 - 822*x*zeta[2] + 
            324*x^2*zeta[2] + 54*x^3*zeta[2] + 864*x*zeta[3]))/
          (27*(-1 + x)) - (2*H[1, 0, x]*(-110*x + 53*x^2 - 11*x^3 + 
            46*zeta[2] + 224*x*zeta[2] - 592*x^2*zeta[2] + 308*x^3*zeta[2] + 
            34*x^4*zeta[2] - 456*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (32*(1 + x)*H[-1, x]*(-(x*zeta[2]) + 2*zeta[3] + 16*x*zeta[3] + 
            2*x^2*zeta[3]))/(9*x) - (4*H[1, 1, x]*(8*x + 23*x^2 - 31*x^3 + 
            2*zeta[2] + 16*x*zeta[2] + 34*x^2*zeta[2] + 34*x^3*zeta[2] + 
            2*x^4*zeta[2] + 72*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (4*H[-2, x]*(-6*zeta[2] - 48*x*zeta[2] - 225*x^2*zeta[2] + 
            248*x^3*zeta[2] + 31*x^4*zeta[2] + 288*x^2*zeta[3]))/
          (9*(-1 + x)*x) + (2*H[2, x]*(21*x - 9*x^2 + 25*x^3 + 12*zeta[2] + 
            96*x*zeta[2] - 268*x^2*zeta[2] + 28*x^3*zeta[2] + 8*x^4*zeta[2] + 
            720*x^2*zeta[3]))/(9*(-1 + x)*x) - 
         (2*H[0, x]*(456 - 17537*x + 2442*x^2 - 162*zeta[2] + 
            4164*x*zeta[2] + 207*x^2*zeta[2] + 18*x^3*zeta[2] + 
            2844*x*zeta[3] - 1188*x^2*zeta[3] - 108*x^3*zeta[3] - 
            3942*x*zeta[4]))/(81*(-1 + x)) - 
         (2*H[1, x]*(-346*x - 151*x^2 + 497*x^3 + 90*zeta[2] - 
            615*x*zeta[2] + 528*x^2*zeta[2] - 15*x^3*zeta[2] + 
            12*x^4*zeta[2] + 24*zeta[3] + 1056*x*zeta[3] - 2148*x^2*zeta[3] + 
            660*x^3*zeta[3] + 96*x^4*zeta[3] - 756*x^2*zeta[4]))/
          (27*(-1 + x)*x) + Lp*(-8*(1 + x)*H[2, x] - 
           (8*x*(-38 + 24*x + 3*x^2)*H[3, x])/(3*(-1 + x)) + 
           (32*x*H[4, x])/(-1 + x) + (32*x*H[-3, 0, x])/(-1 + x) - 
           (8*x*(-3 + 8*x + x^2)*H[-2, 0, x])/(-1 + x) + (64*x*H[-2, 2, x])/
            (-1 + x) + (4*(1 + x)*(1 - 4*x + x^2)*H[-1, 0, x])/(3*x) + 
           (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/x - 
           (4*x*(-173 + 2*x + x^2)*H[0, 0, x])/(3*(-1 + x)) + 
           (176*x*H[1, 2, x])/(3*(-1 + x)) + (128*x*H[1, 3, x])/(-1 + x) + 
           (176*x*H[2, 0, x])/(3*(-1 + x)) + (128*x*H[-2, -1, 0, x])/
            (-1 + x) - (32*x*H[-2, 0, 0, x])/(-1 + x) + 
           (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/x + 
           (112*x*H[0, 0, 0, x])/(-1 + x) + (192*x*H[1, -2, 0, x])/(-1 + x) - 
           (88*x*H[1, 0, 0, x])/(-1 + x) + (176*x*H[1, 1, 0, x])/
            (3*(-1 + x)) - (64*x*H[2, 0, 0, x])/(-1 + x) - 
           (32*x*H[0, 0, 0, 0, x])/(-1 + x) - (96*x*H[1, 0, 0, 0, x])/
            (-1 + x) - (128*x*H[1, 1, 0, 0, x])/(-1 + x) - 
           (4*(1 + x)*(1 + 8*x + x^2)*H[-1, x]*zeta[2])/x - 
           (32*x*H[1, 0, x]*zeta[2])/(-1 + x) + 
           (4*H[0, x]*(9 + 2185*x - 315*x^2 - 1044*x*zeta[2] + 
              432*x^2*zeta[2] + 54*x^3*zeta[2] + 864*x*zeta[3]))/
            (27*(-1 + x)) + (4*H[1, x]*(-12*x + 35*x^2 - 23*x^3 + 3*zeta[2] + 
              24*x*zeta[2] - 54*x^2*zeta[2] + 24*x^3*zeta[2] + 
              3*x^4*zeta[2] + 216*x^2*zeta[3]))/(3*(-1 + x)*x) + 
           (2*(-17411 + 19319*x - 1908*x^2 + 4500*zeta[2] - 4662*x*zeta[2] + 
              108*x^2*zeta[2] + 54*x^3*zeta[2] + 7128*zeta[3] - 
              1998*x*zeta[3] + 1296*x^2*zeta[3] + 162*x^3*zeta[3] - 
              3564*zeta[4] + 7776*x*zeta[4]))/(81*(-1 + x))) - 
         (361181 - 425333*x + 64152*x^2 - 59148*zeta[2] + 47646*x*zeta[2] + 
           5292*x^2*zeta[2] + 1188*x^3*zeta[2] - 339660*zeta[3] + 
           123768*x*zeta[3] - 4050*x^2*zeta[3] - 972*x^3*zeta[3] + 
           42768*zeta[2]*zeta[3] + 97200*x*zeta[2]*zeta[3] - 37422*zeta[4] - 
           55647*x*zeta[4] - 12312*x^2*zeta[4] - 81*x^3*zeta[4] + 
           139968*zeta[5] - 211896*x*zeta[5])/(729*(-1 + x))) + 
       CF^3*(2*Lp^5 + Lp^4*(8*Lh - (8*x*H[0, x])/(-1 + x) - 16*H[1, x]) - 
         (16*x*(-9 + 22*x + 5*x^2)*H[4, x])/(9*(-1 + x)) + 
         (64*x*H[5, x])/(-1 + x) - (256*x*H[-4, 0, x])/(3*(-1 + x)) - 
         (112*x*(9 + x)*H[-3, 0, x])/9 + (448*x*H[-3, 2, x])/(3*(-1 + x)) + 
         (64*(1 + 9*x + 27*x^2 + 3*x^3)*H[-2, 2, x])/(9*x) + 
         (128*x*H[-2, 3, x])/(3*(-1 + x)) - (40*(1 + x)*(1 + 14*x + x^2)*
           H[-1, 2, x])/(27*x) + (56*(1 + x)*(1 + 8*x + x^2)*H[-1, 3, x])/
          (9*x) + (8*(10 + 80*x - 261*x^2 + 92*x^3 + 7*x^4)*H[1, 3, x])/
          (9*(-1 + x)*x) - (8*x*(-81 + 64*x + 8*x^2)*H[2, 2, x])/
          (9*(-1 + x)) - (640*x*H[2, 3, x])/(3*(-1 + x)) - 
         (8*x*(-90 + 56*x + 7*x^2)*H[3, 0, x])/(9*(-1 + x)) + 
         (8*x*(-45 + 20*x + 7*x^2)*H[3, 1, x])/(9*(-1 + x)) - 
         (448*x*H[3, 2, x])/(3*(-1 + x)) - (128*x*H[4, 0, x])/(-1 + x) - 
         (64*x*H[4, 1, x])/(3*(-1 + x)) + (448*x*H[-3, -1, 0, x])/(-1 + x) - 
         (64*x*H[-3, 0, 0, x])/(-1 + x) + (16*(8 + 72*x + 45*x^2 + 5*x^3)*
           H[-2, -1, 0, x])/(9*x) - (256*x*H[-2, -1, 2, x])/(3*(-1 + x)) - 
         (8*(-4 - 32*x - 135*x^2 + 88*x^3 + 11*x^4)*H[-2, 0, 0, x])/
          (9*(-1 + x)*x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -2, 0, x])/
          (9*x) + (8*(1 + x)*(5 + 82*x + 5*x^2)*H[-1, -1, 0, x])/(27*x) - 
         (112*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 2, x])/(9*x) - 
         (40*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(27*x) + 
         (16*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 0, x])/(9*x) - 
         (32*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, 1, x])/(9*x) + 
         (128*x*H[1, -3, 0, x])/(3*(-1 + x)) + (32*(2 - 18*x + 9*x^2 + x^3)*
           H[1, -2, 0, x])/(9*x) + (128*x*H[1, -2, 2, x])/(-1 + x) - 
         (8*(-5 - 81*x + 72*x^2 + 8*x^3)*H[1, 1, 2, x])/(9*x) - 
         (512*x*H[1, 1, 3, x])/(-1 + x) - (8*(2 + 52*x - 225*x^2 + 40*x^3 + 
            5*x^4)*H[1, 2, 0, x])/(9*(-1 + x)*x) + 
         (8*(1 + x)*(1 - 4*x + x^2)*H[1, 2, 1, x])/(3*x) - 
         (224*x*H[1, 2, 2, x])/(-1 + x) - (1216*x*H[1, 3, 0, x])/
          (3*(-1 + x)) - (832*x*H[1, 3, 1, x])/(3*(-1 + x)) + 
         (512*x*H[2, -2, 0, x])/(3*(-1 + x)) - (8*x*(27 + 20*x + x^2)*
           H[2, 0, 0, x])/(3*(-1 + x)) - (16*x*(-81 + 22*x + 5*x^2)*
           H[2, 1, 0, x])/(9*(-1 + x)) - (640*x*H[2, 1, 2, x])/(3*(-1 + x)) - 
         (1216*x*H[2, 2, 0, x])/(3*(-1 + x)) - (512*x*H[2, 2, 1, x])/
          (3*(-1 + x)) - (608*x*H[3, 0, 0, x])/(3*(-1 + x)) - 
         (160*x*H[3, 1, 0, x])/(-1 + x) - (128*x*H[3, 1, 1, x])/(-1 + x) + 
         (256*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + (128*x*H[-2, 0, 0, 0, x])/
          (-1 + x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/x + 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
         (24*x*H[0, 0, 0, 0, x])/(-1 + x) + (128*x*H[1, -2, -1, 0, x])/
          (3*(-1 + x)) + (896*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
         (8*(-8 + 44*x + 117*x^2 + 8*x^3 + x^4)*H[1, 0, 0, 0, x])/
          (9*(-1 + x)*x) - (640*x*H[1, 1, -2, 0, x])/(3*(-1 + x)) - 
         (8*(-4 - 12*x + 21*x^2 + x^3)*H[1, 1, 0, 0, x])/(3*x) - 
         (8*(-7 - 63*x + 54*x^2 + 10*x^3)*H[1, 1, 1, 0, x])/(9*x) - 
         (320*x*H[1, 1, 2, 0, x])/(-1 + x) - (1088*x*H[1, 2, 0, 0, x])/
          (3*(-1 + x)) - (832*x*H[1, 2, 1, 0, x])/(3*(-1 + x)) + 
         (32*x*H[2, 0, 0, 0, x])/(-1 + x) - (896*x*H[2, 1, 0, 0, x])/
          (3*(-1 + x)) - (192*x*H[2, 1, 1, 0, x])/(-1 + x) - 
         (64*x*H[0, 0, 0, 0, 0, x])/(-1 + x) + (896*x*H[1, 1, 0, 0, 0, x])/
          (3*(-1 + x)) - (256*x*H[1, 1, 1, 0, 0, x])/(-1 + x) + 
         (224*x*H[-3, x]*zeta[2])/(3*(-1 + x)) + (128*x*H[-2, -1, x]*zeta[2])/
          (-1 + x) + (128*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/
          (9*x) - (320*x*H[1, -2, x]*zeta[2])/(3*(-1 + x)) + 
         (4*H[0, 0, 0, x]*(-42 + 267*x + 32*x^2 + 4*x^3 - 288*x*zeta[2]))/
          (27*(-1 + x)) - (4*H[2, 0, x]*(28 + 161*x + 54*x^2 + 45*x^3 - 
            132*x*zeta[2]))/(9*(-1 + x)) - 
         (8*H[2, 1, x]*(19 - 18*x + 5*x^2 - 33*x*zeta[2]))/(9*(-1 + x)) + 
         (8*H[3, x]*(-9 - 12*x + 52*x^2 + 77*x^3 + 144*x*zeta[2]))/
          (27*(-1 + x)) - (4*H[1, 1, 0, x]*(6 - 26*x - 41*x^2 + 16*x^3 + 
            45*x^4 - 228*x^2*zeta[2]))/(9*(-1 + x)*x) + 
         (4*H[1, 2, x]*(9 - 140*x + 79*x^2 - 20*x^3 + 48*x^4 - 
            180*x^2*zeta[2]))/(9*(-1 + x)*x) - 
         (8*H[1, 0, 0, x]*(2 + 4*x + 186*x^2 + 4*x^3 + 2*x^4 + 
            9*x^2*zeta[2]))/(9*(-1 + x)*x) - (8*(1 + x)*H[-1, 0, x]*
           (-2 + 55*x + 16*x^2 + 27*zeta[2] + 216*x*zeta[2] + 
            27*x^2*zeta[2]))/(27*x) - (16*H[-2, 0, x]*(-3 - 33*x - 75*x^2 + 
            62*x^3 + 4*x^4 + 36*x^2*zeta[2]))/(27*(-1 + x)*x) + 
         Lp^3*(8*Lh^2 + (12*x*H[0, x])/(-1 + x) + 
           Lh*((-16*x*H[0, x])/(-1 + x) - 32*H[1, x]) + (16*x*H[2, x])/
            (-1 + x) + (32*x*H[0, 0, x])/(3*(-1 + x)) + (16*x*H[1, 0, x])/
            (-1 + x) + 64*H[1, 1, x] - 4*(-1 + x + 7*zeta[2])) - 
         (8*x*H[-2, x]*(-171*zeta[2] + 152*x*zeta[2] + 19*x^2*zeta[2] + 
            120*zeta[3]))/(9*(-1 + x)) + (2*H[0, 0, x]*(40 + 786*x + 10*x^2 + 
            64*x^3 - 351*x*zeta[2] + 432*x^2*zeta[2] + 108*x^3*zeta[2] - 
            1728*x*zeta[3]))/(27*(-1 + x)) + 
         (2*H[2, x]*(130*x - 57*x^2 + 80*x^3 + 48*zeta[2] + 384*x*zeta[2] - 
            756*x^2*zeta[2] + 384*x^3*zeta[2] + 48*x^4*zeta[2] - 
            1008*x^2*zeta[3]))/(27*(-1 + x)*x) + 
         (4*(1 + x)*H[-1, x]*(5*zeta[2] + 74*x*zeta[2] + 5*x^2*zeta[2] - 
            18*zeta[3] - 144*x*zeta[3] - 18*x^2*zeta[3]))/(9*x) - 
         (8*H[1, 1, x]*(-16*x + 50*x^2 - 34*x^3 + zeta[2] + 8*x*zeta[2] - 
            18*x^2*zeta[2] + 8*x^3*zeta[2] + x^4*zeta[2] + 216*x^2*zeta[3]))/
          (9*(-1 + x)*x) - (8*H[1, 0, x]*(-53*x + 40*x^2 - 23*x^3 + 
            17*zeta[2] + 64*x*zeta[2] - 315*x^2*zeta[2] + 100*x^3*zeta[2] + 
            8*x^4*zeta[2] + 408*x^2*zeta[3]))/(9*(-1 + x)*x) + 
         Lp^2*((-48*x*H[2, x])/(-1 + x) + (64*x*H[3, x])/(-1 + x) - 
           (42*x*H[0, 0, x])/(-1 + x) - (48*x*H[1, 0, x])/(-1 + x) + 
           (144*x*H[1, 2, x])/(-1 + x) + (144*x*H[2, 0, x])/(-1 + x) + 
           (136*x*H[2, 1, x])/(-1 + x) + (56*x*H[1, 0, 0, x])/(-1 + x) + 
           (144*x*H[1, 1, 0, x])/(-1 + x) + Lh*((24*x*H[0, x])/(-1 + x) - 
             (32*x*H[2, x])/(-1 + x) - (32*x*H[1, 0, x])/(-1 + x) - 
             8*(-1 + x - zeta[2])) + 2*H[1, x]*(-9 + 8*x - 8*zeta[2]) + 
           (8*x*H[0, x]*(2*x - zeta[2]))/(-1 + x) - 
           (2*(1 - 2*x + x^2 - 88*x*zeta[3]))/(-1 + x)) - 
         (H[0, x]*(16 - 2315*x + 2956*x^2 - 192*zeta[2] + 924*x*zeta[2] + 
            928*x^2*zeta[2] + 644*x^3*zeta[2] - 3456*x*zeta[3] - 
            192*x^2*zeta[3] - 24*x^3*zeta[3] - 5616*x*zeta[4]))/
          (27*(-1 + x)) - (2*H[1, x]*(703*x - 1775*x^2 + 1072*x^3 + 
            154*zeta[2] - 1255*x*zeta[2] + 825*x^2*zeta[2] - 
            148*x^3*zeta[2] + 280*x^4*zeta[2] - 36*zeta[3] + 1440*x*zeta[3] - 
            6264*x^2*zeta[3] + 864*x^3*zeta[3] + 108*x^4*zeta[3] - 
            648*x^2*zeta[4]))/(27*(-1 + x)*x) + 
         Lp*((-8*x*(-27 + 32*x + 4*x^2)*H[3, x])/(3*(-1 + x)) + 
           (64*x*H[4, x])/(-1 + x) - (64*x*H[-3, 0, x])/(-1 + x) - 
           (64*x*(9 + x)*H[-2, 0, x])/3 - (8*(1 + x)*(1 + 4*x + x^2)*
             H[-1, 0, x])/(3*x) + (32*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/
            (3*x) + (4*(-4 - 27*x + 20*x^2 + 2*x^3)*H[0, 0, x])/
            (3*(-1 + x)) + 16*H[1, 1, x] + (224*x*H[1, 3, x])/(-1 + x) - 
           (96*x*H[2, 0, x])/(-1 + x) - (32*x*H[2, 2, x])/(-1 + x) + 
           (64*x*H[3, 0, x])/(-1 + x) + (96*x*H[3, 1, x])/(-1 + x) + 
           (384*x*H[-2, -1, 0, x])/(-1 + x) - (192*x*H[-2, 0, 0, x])/
            (-1 + x) + (64*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
           (16*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) + 
           (8*x*(-27 + 16*x + 2*x^2)*H[0, 0, 0, x])/(3*(-1 + x)) + 
           (256*x*H[1, -2, 0, x])/(-1 + x) - (216*x*H[1, 0, 0, x])/(-1 + x) - 
           (192*x*H[1, 1, 2, x])/(-1 + x) - (64*x*H[1, 2, 0, x])/(-1 + x) - 
           (160*x*H[1, 2, 1, x])/(-1 + x) + (32*x*H[2, 0, 0, x])/(-1 + x) - 
           (32*x*H[2, 1, 0, x])/(-1 + x) - (96*x*H[2, 1, 1, x])/(-1 + x) - 
           (64*x*H[0, 0, 0, 0, x])/(-1 + x) - (96*x*H[1, 0, 0, 0, x])/
            (-1 + x) - (192*x*H[1, 1, 1, 0, x])/(-1 + x) + 
           (192*x*H[-2, x]*zeta[2])/(-1 + x) + 
           (8*H[1, 0, x]*(1 - 11*x + 2*x^2 - 6*x*zeta[2]))/(-1 + x) + 
           (16*H[2, x]*(5 - 18*x + x^2 + 15*x*zeta[2]))/(3*(-1 + x)) + 
           (16*(-1 + x)*H[1, x]*(-11*x + zeta[2] + 10*x*zeta[2] + 
              x^2*zeta[2]))/(3*x) + (2*H[0, x]*(4 + 115*x - 128*x^2 - 
              90*x*zeta[2] + 64*x^2*zeta[2] + 8*x^3*zeta[2] - 240*x*zeta[3]))/
            (3*(-1 + x)) + Lh*((32*x*H[0, x])/(-1 + x) - 4*H[1, x] + 
             (12*x*H[0, 0, x])/(-1 + x) + (32*x*H[1, 2, x])/(-1 + x) + 
             (32*x*H[2, 0, x])/(-1 + x) + (16*x*H[2, 1, x])/(-1 + x) - 
             (16*x*H[1, 0, 0, x])/(-1 + x) + (32*x*H[1, 1, 0, x])/(-1 + x) - 
             (4*(1 - 2*x + x^2 - 24*x*zeta[3]))/(-1 + x)) - 
           (104 - 208*x + 104*x^2 + 76*zeta[2] - 128*x*zeta[2] + 
             44*x^2*zeta[2] + 8*x^3*zeta[2] - 288*x*zeta[3] + 
             128*x^2*zeta[3] + 16*x^3*zeta[3] + 15*zeta[4] + 249*x*zeta[4])/
            (3*(-1 + x))) - (2*(628 - 1256*x + 628*x^2 + 59*zeta[2] - 
            667*x*zeta[2] + 265*x^2*zeta[2] + 64*x^3*zeta[2] + 288*zeta[3] - 
            144*x*zeta[3] + 1840*x^2*zeta[3] - 796*x^3*zeta[3] + 
            5688*x*zeta[2]*zeta[3] - 2376*x*zeta[4] - 1392*x^2*zeta[4] + 
            15*x^3*zeta[4] - 26496*x*zeta[5]))/(27*(-1 + x))) + 
       CA*(CF*Nf*TF*((-352*Lp^3)/27 + (8*x*(-20 - 3*x + 12*x^2)*H[3, x])/
            (27*(-1 + x)) - (128*x*H[4, x])/(9*(-1 + x)) + 
           (8*x*(-43 - x + 4*x^2)*H[1, 2, x])/(9*(-1 + x)) - 
           (32*x*H[1, 3, x])/(-1 + x) - (8*x*(40 - x + 4*x^2)*H[2, 0, x])/
            (9*(-1 + x)) - (128*x*H[2, 2, x])/(9*(-1 + x)) - 
           (32*x*H[3, 0, x])/(-1 + x) + (32*x*H[3, 1, x])/(9*(-1 + x)) - 
           (2560*x*H[0, 0, 0, x])/(27*(-1 + x)) + (160*x*H[1, 0, 0, x])/
            (9*(-1 + x)) - (8*x*(37 - x + 4*x^2)*H[1, 1, 0, x])/
            (9*(-1 + x)) + (128*x*H[1, 1, 2, x])/(9*(-1 + x)) - 
           (32*x*H[1, 2, 0, x])/(3*(-1 + x)) + (32*x*H[1, 2, 1, x])/
            (3*(-1 + x)) - (32*x*H[2, 0, 0, x])/(9*(-1 + x)) - 
           (64*x*H[2, 1, 0, x])/(9*(-1 + x)) - (256*x*H[0, 0, 0, 0, x])/
            (9*(-1 + x)) + (256*x*H[1, 0, 0, 0, x])/(9*(-1 + x)) - 
           (160*x*H[1, 1, 0, 0, x])/(9*(-1 + x)) + (256*x*H[1, 1, 1, 0, x])/
            (9*(-1 + x)) - (8*x*H[2, x]*(-3 + 2*x - 8*zeta[2]))/
            (9*(-1 + x)) + (16*H[1, 0, x]*(-2 + 2*x + x^2 + 14*x*zeta[2]))/
            (9*(-1 + x)) + (8*H[1, 1, x]*(5 - 7*x + 2*x^2 + 16*x*zeta[2]))/
            (9*(-1 + x)) + (8*H[0, 0, x]*(18 - 1723*x + 18*x^2 + 
              180*x*zeta[2]))/(81*(-1 + x)) + 
           Lp^2*((-352*x*H[0, x])/(9*(-1 + x)) - (32*x*H[0, 0, x])/
              (3*(-1 + x)) + (8*(-298 + 9*x + 36*zeta[2]))/27) - 
           (8*H[1, x]*(68 - 88*x + 20*x^2 - 9*x*zeta[2] - 3*x^2*zeta[2] + 
              12*x^3*zeta[2] - 60*x*zeta[3]))/(27*(-1 + x)) - 
           (8*H[0, x]*(-25 + 720*x - 15*x^2 - 40*x*zeta[2] - 3*x^2*zeta[2] + 
              12*x^3*zeta[2] + 156*x*zeta[3]))/(27*(-1 + x)) + 
           Lp*((-8*(-3 + x)*H[1, x])/3 - (32*x*H[3, x])/(3*(-1 + x)) - 
             (1024*x*H[0, 0, x])/(9*(-1 + x)) - (64*x*H[1, 2, x])/
              (3*(-1 + x)) - (64*x*H[2, 0, x])/(3*(-1 + x)) - 
             (32*x*H[0, 0, 0, x])/(-1 + x) + (32*x*H[1, 0, 0, x])/(-1 + x) - 
             (64*x*H[1, 1, 0, x])/(3*(-1 + x)) + (8*x*H[0, x]*(-605 + 9*x + 
                72*zeta[2]))/(27*(-1 + x)) + (8*(2141 - 2231*x + 90*x^2 - 
                360*zeta[2] + 360*x*zeta[2] - 864*x*zeta[3]))/
              (81*(-1 + x))) + (4*(37325 - 43337*x + 6012*x^2 - 
              4032*zeta[2] + 4194*x*zeta[2] - 12204*zeta[3] - 
              12312*x*zeta[3] - 486*x^2*zeta[3] + 1944*x^3*zeta[3] + 
              2430*zeta[4] - 3402*x*zeta[4]))/(729*(-1 + x))) + 
         CF^2*((-154*Lp^4)/9 + (4*x*(-156 + 140*x + 31*x^2)*H[4, x])/
            (9*(-1 + x)) - (64*x*H[-4, 0, x])/(3*(-1 + x)) + 
           (8*x*(-135 + 196*x + 29*x^2)*H[-3, 0, x])/(9*(-1 + x)) - 
           (416*x*H[-3, 2, x])/(-1 + x) - (128*(1 + 9*x + 27*x^2 + 3*x^3)*
             H[-2, 2, x])/(9*x) - (448*x*H[-2, 3, x])/(3*(-1 + x)) + 
           (4*(1 + x)*(5 + 142*x + 5*x^2)*H[-1, 2, x])/(27*x) - 
           (116*(1 + x)*(1 + 8*x + x^2)*H[-1, 3, x])/(9*x) - 
           (8*(19 + 152*x - 304*x^2 + 182*x^3 + 16*x^4)*H[1, 3, x])/
            (9*(-1 + x)*x) + (176*x*H[1, 4, x])/(3*(-1 + x)) + 
           (8*x*(-232 + 111*x + 15*x^2)*H[2, 2, x])/(9*(-1 + x)) + 
           (208*x*H[2, 3, x])/(3*(-1 + x)) + (4*x*(-524 + 92*x + 7*x^2)*
             H[3, 0, x])/(9*(-1 + x)) - (8*x*(-73 + 52*x + 11*x^2)*
             H[3, 1, x])/(9*(-1 + x)) + (448*x*H[4, 0, x])/(3*(-1 + x)) - 
           (32*x*H[4, 1, x])/(3*(-1 + x)) - (480*x*H[-3, -1, 0, x])/
            (-1 + x) - (96*x*H[-3, 0, 0, x])/(-1 + x) - 
           (256*x*H[-2, -2, 0, x])/(3*(-1 + x)) - 
           (40*(4 + 36*x + 27*x^2 + 3*x^3)*H[-2, -1, 0, x])/(9*x) + 
           (1024*x*H[-2, -1, 2, x])/(3*(-1 + x)) + 
           (4*(-4 - 32*x - 225*x^2 + 168*x^3 + 21*x^4)*H[-2, 0, 0, x])/
            (9*(-1 + x)*x) + (256*x*H[-2, 2, 0, x])/(3*(-1 + x)) + 
           (128*x*H[-2, 2, 1, x])/(3*(-1 + x)) - (80*(1 + x)*(1 + 8*x + x^2)*
             H[-1, -2, 0, x])/(9*x) - (4*(1 + x)*(5 + 34*x + 5*x^2)*
             H[-1, -1, 0, x])/(27*x) + (248*(1 + x)*(1 + 8*x + x^2)*
             H[-1, -1, 2, x])/(9*x) + (20*(1 + x)*(1 - 4*x + x^2)*
             H[-1, 0, 0, x])/(27*x) + (8*(1 + x)*(1 + 8*x + x^2)*
             H[-1, 2, 0, x])/(9*x) + (64*(1 + x)*(1 + 8*x + x^2)*
             H[-1, 2, 1, x])/(9*x) - (1216*x*H[1, -3, 0, x])/(3*(-1 + x)) - 
           (16*(-1 + 4*x - 3*x^2 + 2*x^3)*H[1, -2, 0, x])/((-1 + x)*x) - 
           (320*x*H[1, -2, 2, x])/(3*(-1 + x)) + 
           (4*(7 + 92*x - 119*x^2 + 74*x^3 + 10*x^4)*H[1, 1, 2, x])/
            (3*(-1 + x)*x) + (1504*x*H[1, 1, 3, x])/(3*(-1 + x)) + 
           (4*(108 - 553*x + 108*x^2 + 9*x^3)*H[1, 2, 0, x])/(9*(-1 + x)) - 
           (4*(-9 + 36*x - 149*x^2 - 24*x^3 + 6*x^4)*H[1, 2, 1, x])/
            (9*(-1 + x)*x) + (64*x*H[1, 2, 2, x])/(3*(-1 + x)) + 
           (1408*x*H[1, 3, 0, x])/(3*(-1 + x)) + (192*x*H[1, 3, 1, x])/
            (-1 + x) - (256*x*H[2, -2, 0, x])/(-1 + x) + 
           (4*x*(107 + 134*x + 10*x^2)*H[2, 0, 0, x])/(9*(-1 + x)) + 
           (4*x*(-188 + 70*x + 11*x^2)*H[2, 1, 0, x])/(3*(-1 + x)) + 
           (352*x*H[2, 1, 1, x])/(9*(-1 + x)) + (64*x*H[2, 1, 2, x])/
            (-1 + x) + (592*x*H[2, 2, 0, x])/(3*(-1 + x)) + 
           (112*x*H[2, 2, 1, x])/(3*(-1 + x)) + (208*x*H[3, 0, 0, x])/
            (-1 + x) + (80*x*H[3, 1, 0, x])/(3*(-1 + x)) - 
           (256*x*H[-2, -1, -1, 0, x])/(3*(-1 + x)) + 
           (256*x*H[-2, -1, 0, 0, x])/(3*(-1 + x)) - 
           (704*x*H[-2, 0, 0, 0, x])/(3*(-1 + x)) - 
           (32*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, -1, 0, x])/(9*x) - 
           (76*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, 0, x])/(9*x) - 
           (28*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, 0, x])/(9*x) - 
           (76*x*H[0, 0, 0, 0, x])/(3*(-1 + x)) + (320*x*H[1, -2, -1, 0, x])/
            (3*(-1 + x)) - (1472*x*H[1, -2, 0, 0, x])/(3*(-1 + x)) - 
           (4*(32 - 68*x - 671*x^2 + 40*x^3 + 5*x^4)*H[1, 0, 0, 0, x])/
            (9*(-1 + x)*x) + (320*x*H[1, 1, -2, 0, x])/(-1 + x) + 
           (8*(17 + 28*x - 223*x^2 + 67*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/
            (9*(-1 + x)*x) + (4*(27 + 216*x - 134*x^2 + 210*x^3 + 33*x^4)*
             H[1, 1, 1, 0, x])/(9*(-1 + x)*x) - (128*x*H[1, 1, 1, 2, x])/
            (3*(-1 + x)) + (192*x*H[1, 1, 2, 0, x])/(-1 + x) - 
           (64*x*H[1, 1, 2, 1, x])/(3*(-1 + x)) + (1072*x*H[1, 2, 0, 0, x])/
            (3*(-1 + x)) + (112*x*H[1, 2, 1, 0, x])/(-1 + x) + 
           (592*x*H[2, 0, 0, 0, x])/(3*(-1 + x)) + (352*x*H[2, 1, 0, 0, x])/
            (-1 + x) + (176*x*H[2, 1, 1, 0, x])/(3*(-1 + x)) + 
           (160*x*H[0, 0, 0, 0, 0, x])/(-1 + x) + (800*x*H[1, 0, 0, 0, 0, x])/
            (3*(-1 + x)) + (704*x*H[1, 1, 1, 0, 0, x])/(3*(-1 + x)) + 
           (176*x*H[-3, x]*zeta[2])/(-1 + x) - (384*x*H[-2, -1, x]*zeta[2])/
            (-1 + x) - (88*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, x]*zeta[2])/
            (3*x) + (160*x*H[1, -2, x]*zeta[2])/(-1 + x) + 
           (128*x*H[1, 1, 1, x]*zeta[2])/(3*(-1 + x)) - 
           (2*H[3, x]*(-54 + 347*x + 56*x^2 + 406*x^3 - 2592*x*zeta[2]))/
            (27*(-1 + x)) - (4*H[2, 1, x]*(-37 + 289*x + 4*x^2 - 
              72*x*zeta[2]))/(9*(-1 + x)) + (2*H[2, 0, x]*(156 - 2126*x + 
              384*x^2 + 405*x^3 + 108*x*zeta[2]))/(27*(-1 + x)) - 
           (4*H[0, 0, 0, x]*(-75 + 1490*x - 242*x^2 + 8*x^3 + 243*x*zeta[2]))/
            (27*(-1 + x)) - (2*H[1, 2, x]*(27 - 408*x + 1339*x^2 - 66*x^3 + 
              132*x^4 - 1164*x^2*zeta[2]))/(9*(-1 + x)*x) + 
           (2*H[1, 1, 0, x]*(30 - 90*x - 1183*x^2 + 36*x^3 + 135*x^4 - 
              276*x^2*zeta[2]))/(9*(-1 + x)*x) + (4*(1 + x)*H[-1, 0, x]*
             (-34 + 171*x + 38*x^2 + 111*zeta[2] + 888*x*zeta[2] + 
              111*x^2*zeta[2]))/(27*x) + (8*H[-2, 0, x]*(3 - 87*x + 126*x^2 + 
              74*x^3 + x^4 + 468*x^2*zeta[2]))/(27*(-1 + x)*x) - 
           (4*H[1, 0, 0, x]*(6 - 120*x - 2377*x^2 - 147*x^3 + 6*x^4 + 
              684*x^2*zeta[2]))/(27*(-1 + x)*x) + 
           Lp^3*((-88*Lh)/3 + (44*x*H[0, x])/(3*(-1 + x)) + (176*H[1, x])/3 - 
             (8*x*H[0, 0, x])/(-1 + x) + (2*(-277 + 9*x + 72*zeta[2]))/9) - 
           (2*H[0, 0, x]*(-28 + 3582*x - 39*x^2 + 76*x^3 - 885*x*zeta[2] + 
              900*x^2*zeta[2] + 180*x^3*zeta[2] + 3168*x*zeta[3]))/
            (27*(-1 + x)) + (2*H[1, 0, x]*(-3177*x + 9101*x^2 - 1404*x^3 + 
              1134*zeta[2] + 5184*x*zeta[2] - 17064*x^2*zeta[2] + 
              7236*x^3*zeta[2] + 702*x^4*zeta[2] - 8424*x^2*zeta[3]))/
            (81*(-1 + x)*x) - (2*(1 + x)*H[-1, x]*(5*zeta[2] + 
              106*x*zeta[2] + 5*x^2*zeta[2] - 82*zeta[3] - 656*x*zeta[3] - 
              82*x^2*zeta[3]))/(9*x) + (4*H[1, 1, x]*(-33*x + 142*x^2 - 
              109*x^3 + 5*zeta[2] + 40*x*zeta[2] + 34*x^2*zeta[2] + 
              76*x^3*zeta[2] + 5*x^4*zeta[2] + 144*x^2*zeta[3]))/
            (9*(-1 + x)*x) + (4*H[-2, x]*(-4*zeta[2] - 32*x*zeta[2] - 
              207*x^2*zeta[2] + 216*x^3*zeta[2] + 27*x^4*zeta[2] + 
              232*x^2*zeta[3]))/(3*(-1 + x)*x) - 
           (2*H[2, x]*(969*x - 7481*x^2 + 570*x^3 + 288*zeta[2] + 
              2304*x*zeta[2] - 5796*x^2*zeta[2] + 1080*x^3*zeta[2] + 
              216*x^4*zeta[2] + 20088*x^2*zeta[3]))/(81*(-1 + x)*x) + 
           Lp^2*((352*x*H[2, x])/(3*(-1 + x)) + (32*x*H[3, x])/(-1 + x) + 
             (154*x*H[0, 0, x])/(3*(-1 + x)) + (352*x*H[1, 0, x])/
              (3*(-1 + x)) - (8*x*H[1, 2, x])/(-1 + x) - (8*x*H[2, 0, x])/
              (-1 + x) + (28*x*H[0, 0, 0, x])/(-1 + x) + (32*x*H[1, 0, 0, x])/
              (-1 + x) - (8*x*H[1, 1, 0, x])/(-1 + x) - 
             (4*x*H[0, x]*(-149 + 18*x + 144*zeta[2]))/(9*(-1 + x)) - 
             (2*H[1, x]*(-1117 + 36*x + 288*zeta[2]))/9 + 
             Lh*((-88*x*H[0, x])/(3*(-1 + x)) - (16*x*H[0, 0, x])/(-1 + x) + 
               (4*(-277 + 9*x + 72*zeta[2]))/9) + (2*(665 - 926*x + 261*x^2 + 
                495*zeta[2] - 495*x*zeta[2] - 378*zeta[3] - 810*x*zeta[3]))/
              (27*(-1 + x))) + (H[0, x]*(528 - 12901*x + 4998*x^2 - 
              312*zeta[2] + 4160*x*zeta[2] + 248*x^2*zeta[2] + 
              838*x^3*zeta[2] - 2076*x*zeta[3] - 1680*x^2*zeta[3] - 
              156*x^3*zeta[3] - 12024*x*zeta[4]))/(27*(-1 + x)) + 
           (2*H[1, x]*(656*x - 2560*x^2 + 1904*x^3 + 257*zeta[2] - 
              1961*x*zeta[2] + 1518*x^2*zeta[2] - 368*x^3*zeta[2] + 
              410*x^4*zeta[2] + 30*zeta[3] + 2832*x*zeta[3] - 
              8040*x^2*zeta[3] + 1752*x^3*zeta[3] + 246*x^4*zeta[3] - 
              3996*x^2*zeta[4]))/(27*(-1 + x)*x) + 
           Lp*((8*x*(-53 + 64*x + 8*x^2)*H[3, x])/(3*(-1 + x)) + 
             (48*x*H[4, x])/(-1 + x) - (32*x*H[-3, 0, x])/(-1 + x) + 
             (16*x*(-27 + 40*x + 5*x^2)*H[-2, 0, x])/(3*(-1 + x)) - 
             (128*x*H[-2, 2, x])/(-1 + x) - (4*(1 + x)*(1 - 12*x + x^2)*H[-1, 
                0, x])/(3*x) - (64*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/
              (3*x) - 16*H[1, 1, x] - (352*x*H[1, 2, x])/(3*(-1 + x)) - 
             (224*x*H[1, 3, x])/(-1 + x) - (176*x*H[2, 1, x])/(3*(-1 + x)) + 
             (64*x*H[2, 2, x])/(-1 + x) + (64*x*H[3, 0, x])/(-1 + x) - 
             (448*x*H[-2, -1, 0, x])/(-1 + x) + (160*x*H[-2, 0, 0, x])/
              (-1 + x) - (80*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
             (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
             (8*x*(3 + 8*x + x^2)*H[0, 0, 0, x])/(3*(-1 + x)) - 
             (512*x*H[1, -2, 0, x])/(-1 + x) + (1256*x*H[1, 0, 0, x])/
              (3*(-1 + x)) - (352*x*H[1, 1, 0, x])/(3*(-1 + x)) + 
             (96*x*H[1, 1, 2, x])/(-1 + x) + (96*x*H[1, 2, 0, x])/(-1 + x) + 
             (64*x*H[1, 2, 1, x])/(-1 + x) + (192*x*H[2, 0, 0, x])/(-1 + x) + 
             (64*x*H[2, 1, 0, x])/(-1 + x) + (176*x*H[0, 0, 0, 0, x])/
              (-1 + x) + (368*x*H[1, 0, 0, 0, x])/(-1 + x) + 
             (288*x*H[1, 1, 0, 0, x])/(-1 + x) + (96*x*H[1, 1, 1, 0, x])/
              (-1 + x) - (96*x*H[-2, x]*zeta[2])/(-1 + x) + 
             (8*(1 + x)*(1 + 8*x + x^2)*H[-1, x]*zeta[2])/x - 
             (8*x*H[1, 0, x]*(-353 + 9*x + 72*zeta[2]))/(9*(-1 + x)) + 
             (4*H[0, 0, x]*(6 - 172*x - 18*x^2 + 3*x^3 - 342*x*zeta[2]))/
              (9*(-1 + x)) + (8*H[2, x]*(-33 + 362*x + 15*x^2 - 
                108*x*zeta[2]))/(9*(-1 + x)) - (2*H[0, x]*(54 + 3109*x - 
                1836*x^2 - 3150*x*zeta[2] + 2016*x^2*zeta[2] + 252*x^3*
                 zeta[2] + 4104*x*zeta[3]))/(27*(-1 + x)) - 
             (4*H[1, x]*(1103*x - 491*x^2 - 612*x^3 + 72*zeta[2] + 
                576*x*zeta[2] - 1296*x^2*zeta[2] + 576*x^3*zeta[2] + 
                72*x^4*zeta[2] - 1512*x*zeta[3] + 5616*x^2*zeta[3]))/
              (27*(-1 + x)*x) + Lh*((-304*x*H[0, x])/(9*(-1 + x)) + 4*
                H[1, x] - (44*x*H[0, 0, x])/(3*(-1 + x)) - (16*x*H[1, 2, x])/
                (-1 + x) - (16*x*H[2, 0, x])/(-1 + x) - (8*x*H[0, 0, 0, x])/
                (-1 + x) - (16*x*H[1, 1, 0, x])/(-1 + x) + (4*(871 - 934*x + 
                  63*x^2 - 756*zeta[3] + 432*x*zeta[3]))/(27*(-1 + x))) - 
             (2*(-2090 + 6608*x - 4518*x^2 - 4176*zeta[2] + 4203*x*zeta[2] - 
                81*x^2*zeta[2] + 54*x^3*zeta[2] - 1386*zeta[3] + 
                14994*x*zeta[3] + 1728*x^2*zeta[3] + 216*x^3*zeta[3] + 
                1620*zeta[4] + 9882*x*zeta[4]))/(81*(-1 + x))) + 
           (12364 - 24728*x + 12364*x^2 + 3330*zeta[2] - 8898*x*zeta[2] + 
             2268*x^2*zeta[2] + 456*x^3*zeta[2] - 648*zeta[3] - 
             46410*x*zeta[3] + 8724*x^2*zeta[3] - 7032*x^3*zeta[3] - 
             2268*zeta[2]*zeta[3] + 57348*x*zeta[2]*zeta[3] - 
             33084*x*zeta[4] - 6156*x^2*zeta[4] + 405*x^3*zeta[4] - 
             132624*x*zeta[5])/(81*(-1 + x)))))
 
tPDF["qqb"] = as^2*(CF^2*((-32*x*H[-2, 0, x])/(1 + x) + 
         (16*x*H[2, 0, x])/(1 + x) + (32*x*H[-1, -1, 0, x])/(1 + x) - 
         (16*x*H[-1, 0, 0, x])/(1 + x) + (8*x*H[0, 0, 0, x])/(1 + x) + 
         (16*x*H[-1, x]*zeta[2])/(1 + x) + Lp*((-32*x*H[-1, 0, x])/(1 + x) + 
           (16*x*H[0, 0, x])/(1 + x) - (4*(-1 + x^2 + 4*x*zeta[2]))/
            (1 + x)) - (2*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
       CA*CF*((16*x*H[-2, 0, x])/(1 + x) - (8*x*H[2, 0, x])/(1 + x) - 
         (16*x*H[-1, -1, 0, x])/(1 + x) + (8*x*H[-1, 0, 0, x])/(1 + x) - 
         (4*x*H[0, 0, 0, x])/(1 + x) - (8*x*H[-1, x]*zeta[2])/(1 + x) + 
         Lp*((16*x*H[-1, 0, x])/(1 + x) - (8*x*H[0, 0, x])/(1 + x) + 
           (2*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) + (-1 + x^2 + 4*x*zeta[3])/
          (1 + x))) + as^3*(CF^2*Nf*TF*((-256*(-1 + x)*H[1, x])/27 + 
         (640*x*H[3, x])/(27*(1 + x)) + (320*x*H[4, x])/(9*(1 + x)) + 
         (1280*x*H[-3, 0, x])/(9*(1 + x)) + (4480*x*H[-2, 0, x])/
          (27*(1 + x)) - (896*x*H[-2, 2, x])/(9*(1 + x)) - 
         (1280*x*H[-1, 2, x])/(27*(1 + x)) - (512*x*H[-1, 3, x])/
          (9*(1 + x)) + (32*(-1 + x)*H[1, 1, x])/9 - (640*x*H[2, 0, x])/
          (9*(1 + x)) + (128*x*H[2, 2, x])/(3*(1 + x)) - 
         (64*x*H[3, 0, x])/(1 + x) - (128*x*H[3, 1, x])/(9*(1 + x)) - 
         (1280*x*H[-2, -1, 0, x])/(9*(1 + x)) + (1088*x*H[-2, 0, 0, x])/
          (9*(1 + x)) - (1280*x*H[-1, -2, 0, x])/(9*(1 + x)) - 
         (1280*x*H[-1, -1, 0, x])/(9*(1 + x)) + (256*x*H[-1, -1, 2, x])/
          (3*(1 + x)) + (2560*x*H[-1, 0, 0, x])/(27*(1 + x)) + 
         (128*x*H[-1, 2, 0, x])/(3*(1 + x)) + (256*x*H[-1, 2, 1, x])/
          (9*(1 + x)) - (1600*x*H[0, 0, 0, x])/(27*(1 + x)) - 
         (64*x*H[2, 0, 0, x])/(1 + x) + (256*x*H[2, 1, 0, x])/(3*(1 + x)) + 
         (1024*x*H[-1, -1, -1, 0, x])/(9*(1 + x)) - 
         (896*x*H[-1, -1, 0, 0, x])/(9*(1 + x)) + (704*x*H[-1, 0, 0, 0, x])/
          (9*(1 + x)) - (512*x*H[0, 0, 0, 0, x])/(9*(1 + x)) + 
         (256*x*H[-2, x]*zeta[2])/(9*(1 + x)) + (128*x*H[2, x]*zeta[2])/
          (3*(1 + x)) - (256*x*H[-1, -1, x]*zeta[2])/(9*(1 + x)) + 
         (64*H[-1, 0, x]*(9 + 130*x + 9*x^2 + 36*x*zeta[2]))/(81*(1 + x)) - 
         (32*H[0, 0, x]*(9 + 130*x + 9*x^2 + 72*x*zeta[2]))/(81*(1 + x)) + 
         Lp^2*((128*x*H[-1, 0, x])/(3*(1 + x)) - (64*x*H[0, 0, x])/
            (3*(1 + x)) + (16*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) - 
         (128*x*H[-1, x]*(5*zeta[2] - 3*zeta[3]))/(27*(1 + x)) - 
         (16*H[0, x]*(3 + 6*x + 3*x^2 + 20*x*zeta[2] + 12*x*zeta[3]))/
          (27*(1 + x)) + Lp*((-32*(-1 + x)*H[1, x])/3 + (128*x*H[3, x])/
            (3*(1 + x)) + (128*x*H[-2, 0, x])/(1 + x) + (1280*x*H[-1, 0, x])/
            (9*(1 + x)) - (256*x*H[-1, 2, x])/(3*(1 + x)) - 
           (640*x*H[0, 0, x])/(9*(1 + x)) - (128*x*H[2, 0, x])/(3*(1 + x)) - 
           (256*x*H[-1, -1, 0, x])/(3*(1 + x)) + (256*x*H[-1, 0, 0, x])/
            (3*(1 + x)) - (64*x*H[0, 0, 0, x])/(1 + x) + 
           (128*x*H[-1, x]*zeta[2])/(3*(1 + x)) - (64*x*H[0, x]*zeta[2])/
            (3*(1 + x)) + (32*(-5 + 5*x^2 + 20*x*zeta[2] - 12*x*zeta[3]))/
            (9*(1 + x))) + (16*(-149 + 149*x^2 + 18*zeta[2] + 260*x*zeta[2] + 
            18*x^2*zeta[2] + 216*x*zeta[4]))/(81*(1 + x))) + 
       CF^3*((-8*x*(-225 - 88*x + 11*x^2)*H[4, x])/(9*(1 + x)) + 
         (320*x*H[5, x])/(1 + x) - (384*x*H[-4, 0, x])/(1 + x) - 
         (16*x*(-72 - 40*x + 5*x^2)*H[-3, 0, x])/(3*(1 + x)) - 
         (1344*x*H[-3, 2, x])/(1 + x) + (16*(8 - 64*x - 423*x^2 - 192*x^3 + 
            24*x^4)*H[-2, 2, x])/(9*x*(1 + x)) - (4384*x*H[-2, 3, x])/
          (3*(1 + x)) + (8*(5 - 40*x - 138*x^2 - 40*x^3 + 5*x^4)*H[-1, 3, x])/
          (3*x*(1 + x)) - (704*x*H[-1, 4, x])/(1 + x) + 
         (16*(-1 + x)*(-17 + 6*x)*H[1, 2, x])/9 + 
         (16*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/x - 
         (112*x*(-18 - 8*x + x^2)*H[2, 2, x])/(9*(1 + x)) + 
         (512*x*H[2, 3, x])/(1 + x) + (8*x*(-144 - 56*x + 7*x^2)*H[3, 0, x])/
          (9*(1 + x)) + (32*x*(-27 - 16*x + 2*x^2)*H[3, 1, x])/(9*(1 + x)) + 
         (1024*x*H[3, 2, x])/(3*(1 + x)) + (512*x*H[4, 0, x])/(3*(1 + x)) - 
         (128*x*H[4, 1, x])/(1 + x) + (512*x*H[-3, -1, 0, x])/(3*(1 + x)) - 
         (3104*x*H[-3, 0, 0, x])/(3*(1 + x)) + (192*x*H[-2, -2, 0, x])/
          (1 + x) + (16*(4 - 32*x - 171*x^2 - 40*x^3 + 5*x^4)*
           H[-2, -1, 0, x])/(9*x*(1 + x)) + (2496*x*H[-2, -1, 2, x])/
          (1 + x) + (8*(4 - 32*x + 108*x^2 - 8*x^3 + x^4)*H[-2, 0, 0, x])/
          (9*x*(1 + x)) + (896*x*H[-2, 2, 1, x])/(3*(1 + x)) + 
         (1792*x*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (32*(1 - 8*x - 27*x^2 - 8*x^3 + x^4)*H[-1, -2, 0, x])/
          (3*x*(1 + x)) + (2496*x*H[-1, -2, 2, x])/(1 + x) - 
         (16*(17 - 136*x - 414*x^2 - 136*x^3 + 17*x^4)*H[-1, -1, 2, x])/
          (9*x*(1 + x)) + (4736*x*H[-1, -1, 3, x])/(3*(1 + x)) - 
         (16*(1 + x)*(1 - 10*x + x^2)*H[-1, 2, 0, x])/(3*x) - 
         (64*(1 - 8*x - 27*x^2 - 8*x^3 + x^4)*H[-1, 2, 1, x])/(9*x*(1 + x)) - 
         (832*x*H[-1, 2, 2, x])/(1 + x) - (1184*x*H[-1, 3, 0, x])/
          (3*(1 + x)) + (1024*x*H[-1, 3, 1, x])/(3*(1 + x)) - 
         (64*(-1 + x)*(1 - 8*x + x^2)*H[1, -2, 0, x])/(9*x) + 
         (16*(-1 + x)*(1 - 21*x + x^2)*H[1, 0, 0, x])/(9*x) - 
         (4*(-1 + x)*(3 + 28*x + 27*x^2)*H[1, 1, 0, x])/(9*x) - 
         (112*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 2, x])/(9*x) + 
         (8*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (128*x*H[2, -2, 0, x])/(3*(1 + x)) - (32*(-9 + x)*x*H[2, 0, 0, x])/
          9 - (8*x*(-207 - 104*x + 13*x^2)*H[2, 1, 0, x])/(9*(1 + x)) - 
         (1216*x*H[2, 1, 2, x])/(3*(1 + x)) - (832*x*H[2, 2, 0, x])/
          (3*(1 + x)) + (1792*x*H[3, 0, 0, x])/(3*(1 + x)) + 
         (128*x*H[3, 1, 0, x])/(1 + x) - (128*x*H[-2, -1, -1, 0, x])/
          (1 + x) + (1632*x*H[-2, -1, 0, 0, x])/(1 + x) - 
         (928*x*H[-2, 0, 0, 0, x])/(1 + x) + (4960*x*H[-1, -2, 0, 0, x])/
          (3*(1 + x)) - (64*x*H[-1, -1, -2, 0, x])/(1 + x) - 
         (16*(1 + 3*x)*H[-1, -1, -1, 0, x])/(3*x) - 
         (2816*x*H[-1, -1, -1, 2, x])/(1 + x) + 
         (8*(-2 - 20*x - 135*x^2 - 8*x^3 + x^4)*H[-1, -1, 0, 0, x])/
          (9*x*(1 + x)) - (320*x*H[-1, -1, 2, 0, x])/(3*(1 + x)) - 
         (512*x*H[-1, -1, 2, 1, x])/(1 + x) + 
         (8*(14 - 4*x + 99*x^2 - 40*x^3 + 5*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (2432*x*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (2048*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) - (120*x*H[0, 0, 0, 0, x])/
          (1 + x) + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/(9*x) - 
         (32*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
         (104*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(9*x) + 
         (448*x*H[2, 0, 0, 0, x])/(1 + x) + (128*x*H[2, 1, 0, 0, x])/
          (1 + x) - (2048*x*H[2, 1, 1, 0, x])/(3*(1 + x)) - 
         (1664*x*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (3328*x*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (576*x*H[-1, 0, 0, 0, 0, x])/(1 + x) + (192*x*H[0, 0, 0, 0, 0, x])/
          (1 + x) + (4288*x*H[-3, x]*zeta[2])/(3*(1 + x)) - 
         (2560*x*H[-2, -1, x]*zeta[2])/(1 + x) - 
         (2496*x*H[-1, -2, x]*zeta[2])/(1 + x) + 
         (2816*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[2, 1, x]*(1 + 8*x + 7*x^2 - 192*x*zeta[2]))/(9*(1 + x)) + 
         (8*H[3, x]*(9 + 369*x + 103*x^2 + 31*x^3 + 36*x*zeta[2]))/
          (27*(1 + x)) - (8*H[0, 0, 0, x]*(21 + 534*x + 128*x^2 + 2*x^3 + 
            1179*x*zeta[2]))/(27*(1 + x)) - 
         (4*H[2, 0, x]*(10 + 27*x + 44*x^2 + 27*x^3 + 1860*x*zeta[2]))/
          (9*(1 + x)) - (8*(-1 + x)*H[1, 1, x]*(-23*x + 3*zeta[2] - 
            24*x*zeta[2] + 3*x^2*zeta[2]))/(9*x) - 
         (8*(-1 + x)*H[1, 0, x]*(17*x + 23*zeta[2] - 184*x*zeta[2] + 
            23*x^2*zeta[2]))/(9*x) + (8*H[-1, 2, x]*(5 - 244*x - 1074*x^2 - 
            244*x^3 + 5*x^4 + 360*x^2*zeta[2]))/(27*x*(1 + x)) + 
         (8*H[-1, 0, 0, x]*(5 - 61*x + 156*x^2 - 61*x^3 + 5*x^4 + 
            2646*x^2*zeta[2]))/(27*x*(1 + x)) + 
         (16*H[-2, 0, x]*(3 + 9*x + 216*x^2 + 70*x^3 + 4*x^4 + 
            3150*x^2*zeta[2]))/(27*x*(1 + x)) - 
         (8*H[-1, -1, 0, x]*(5 + 14*x + 162*x^2 + 158*x^3 + 5*x^4 + 
            6696*x^2*zeta[2]))/(27*x*(1 + x)) + 
         Lp^3*((32*x*H[-1, 0, x])/(1 + x) - (16*x*H[0, 0, x])/(1 + x) + 
           (4*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) + 
         (4*H[0, 0, x]*(20 - 65*x - 9*x^2 - 32*x^3 - 1242*x*zeta[2] - 
            576*x^2*zeta[2] + 72*x^3*zeta[2] - 3168*x*zeta[3]))/
          (27*(1 + x)) - (8*H[-1, 0, x]*(2 + 186*x + 242*x^2 + 150*x^3 - 
            16*x^4 + 75*zeta[2] - 384*x*zeta[2] - 1242*x^2*zeta[2] - 
            456*x^3*zeta[2] + 57*x^4*zeta[2] - 3240*x^2*zeta[3]))/
          (27*x*(1 + x)) + (8*H[-1, -1, x]*(31*zeta[2] - 284*x*zeta[2] - 
            837*x^2*zeta[2] - 272*x^3*zeta[2] + 34*x^4*zeta[2] - 
            2124*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (8*H[-2, x]*(12*zeta[2] - 96*x*zeta[2] - 675*x^2*zeta[2] - 
            344*x^3*zeta[2] + 43*x^4*zeta[2] - 2028*x^2*zeta[3]))/
          (9*x*(1 + x)) + (16*H[2, x]*(-22*x - 59*x^2 - 37*x^3 - 12*zeta[2] + 
            96*x*zeta[2] + 27*x^2*zeta[2] - 48*x^3*zeta[2] + 6*x^4*zeta[2] - 
            1692*x^2*zeta[3]))/(27*x*(1 + x)) - 
         (8*(-1 + x)*H[1, x]*(317*x + 2*zeta[2] - 7*x*zeta[2] + 
            38*x^2*zeta[2] + 69*zeta[3] - 552*x*zeta[3] + 69*x^2*zeta[3]))/
          (27*x) + Lp^2*(-16*(-1 + x)*H[1, x] + (64*x*H[3, x])/(1 + x) - 
           (96*x*H[-2, 0, x])/(1 + x) - (128*x*H[-1, 2, x])/(1 + x) - 
           (16*x*H[2, 0, x])/(1 + x) + (224*x*H[-1, -1, 0, x])/(1 + x) - 
           (176*x*H[-1, 0, 0, x])/(1 + x) + (56*x*H[0, 0, 0, x])/(1 + x) + 
           (240*x*H[-1, x]*zeta[2])/(1 + x) - 
           (16*x*H[0, x]*(1 + x + 8*zeta[2]))/(1 + x) + 
           Lh*((64*x*H[-1, 0, x])/(1 + x) - (32*x*H[0, 0, x])/(1 + x) + 
             (8*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) + 
           (2*(-1 + x^2 - 108*x*zeta[3]))/(1 + x)) - 
         (4*H[0, x]*(4 + 489*x + 431*x^2 - 12*zeta[2] + 609*x*zeta[2] + 
            298*x^2*zeta[2] + 55*x^3*zeta[2] + 918*x*zeta[3] + 
            528*x^2*zeta[3] - 66*x^3*zeta[3] + 5580*x*zeta[4]))/
          (27*(1 + x)) - (4*H[-1, x]*(5*zeta[2] - 158*x*zeta[2] - 
            662*x^2*zeta[2] - 110*x^3*zeta[2] + 5*x^4*zeta[2] + 40*zeta[3] - 
            392*x*zeta[3] - 1098*x^2*zeta[3] - 368*x^3*zeta[3] + 
            46*x^4*zeta[3] - 1398*x^2*zeta[4]))/(9*x*(1 + x)) + 
         Lp*((-32*x*(-27 - 16*x + 2*x^2)*H[3, x])/(3*(1 + x)) + 
           (416*x*H[4, x])/(1 + x) - (320*x*H[-3, 0, x])/(1 + x) - 
           (32*x*(-18 - 8*x + x^2)*H[-2, 0, x])/(3*(1 + x)) - 
           (1024*x*H[-2, 2, x])/(1 + x) + (64*(1 - 8*x - 27*x^2 - 8*x^3 + 
              x^4)*H[-1, 2, x])/(3*x*(1 + x)) - (1088*x*H[-1, 3, x])/
            (1 + x) - 16*(-1 + x)*H[1, 0, x] + (64*x*H[2, 2, x])/(1 + x) + 
           (128*x*H[3, 0, x])/(1 + x) + (512*x*H[-2, -1, 0, x])/(1 + x) - 
           (1024*x*H[-2, 0, 0, x])/(1 + x) + (512*x*H[-1, -2, 0, x])/
            (1 + x) + (32*(1 + x)*(1 - 10*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
           (1664*x*H[-1, -1, 2, x])/(1 + x) + (16*(1 - 8*x - 8*x^3 + x^4)*
             H[-1, 0, 0, x])/(3*x*(1 + x)) - (192*x*H[-1, 2, 0, x])/(1 + x) - 
           (16*x*(18 - 8*x + x^2)*H[0, 0, 0, x])/(3*(1 + x)) + 
           (64*x*H[2, 0, 0, x])/(1 + x) + (64*x*H[2, 1, 0, x])/(1 + x) - 
           (384*x*H[-1, -1, -1, 0, x])/(1 + x) + (1536*x*H[-1, -1, 0, 0, x])/
            (1 + x) - (800*x*H[-1, 0, 0, 0, x])/(1 + x) + 
           (224*x*H[0, 0, 0, 0, x])/(1 + x) + (1280*x*H[-2, x]*zeta[2])/
            (1 + x) - (1856*x*H[-1, -1, x]*zeta[2])/(1 + x) - 
           (16*H[2, x]*(1 + 8*x + 7*x^2 - 36*x*zeta[2]))/(3*(1 + x)) - 
           (8*H[0, 0, x]*(2 + 19*x + 18*x^2 + x^3 + 186*x*zeta[2]))/
            (3*(1 + x)) + (16*(-1 + x)*H[1, x]*(-13*x + 2*zeta[2] - 
              16*x*zeta[2] + 2*x^2*zeta[2]))/(3*x) + 
           (8*H[-1, 0, x]*(1 - 2*x^2 + x^4 + 540*x^2*zeta[2]))/
            (3*x*(1 + x)) + (8*H[0, x]*(1 - 33*x - 16*x^2 - 108*x*zeta[2] - 
              80*x^2*zeta[2] + 10*x^3*zeta[2] - 180*x*zeta[3]))/(3*(1 + x)) - 
           (16*H[-1, x]*(zeta[2] - 8*x*zeta[2] - 30*x^2*zeta[2] - 
              8*x^3*zeta[2] + x^4*zeta[2] - 88*x^2*zeta[3]))/(x*(1 + x)) + 
           Lh*((64*x*H[-2, 0, x])/(1 + x) - (32*x*H[2, 0, x])/(1 + x) - 
             (64*x*H[-1, -1, 0, x])/(1 + x) + (32*x*H[-1, 0, 0, x])/(1 + x) - 
             (16*x*H[0, 0, 0, x])/(1 + x) - (32*x*H[-1, x]*zeta[2])/(1 + x) + 
             (4*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
           (4*(-26 + 26*x^2 + 5*zeta[2] + 30*x*zeta[2] + 27*x^2*zeta[2] + 
              2*x^3*zeta[2] - 252*x*zeta[3] - 128*x^2*zeta[3] + 
              16*x^3*zeta[3] + 174*x*zeta[4]))/(3*(1 + x))) + 
         (2*(-628 + 628*x^2 + 139*zeta[2] - 48*x*zeta[2] - 339*x^2*zeta[2] + 
            64*x^3*zeta[2] - 180*zeta[3] - 3336*x*zeta[3] - 928*x^2*zeta[3] + 
            500*x^3*zeta[3] + 4428*x*zeta[2]*zeta[3] - 2241*x*zeta[4] + 
            840*x^2*zeta[4] - 105*x^3*zeta[4] - 19584*x*zeta[5]))/
          (27*(1 + x))) + CA^2*CF*((-4*x*(-191 - 72*x + 9*x^2)*H[4, x])/
          (9*(1 + x)) + (64*x*H[5, x])/(1 + x) - (160*x*H[-4, 0, x])/
          (3*(1 + x)) - (8*x*(-283 - 79*x + 11*x^2)*H[-3, 0, x])/
          (9*(1 + x)) - (384*x*H[-3, 2, x])/(1 + x) + 
         (16*(3 - 24*x - 185*x^2 - 72*x^3 + 9*x^4)*H[-2, 2, x])/
          (9*x*(1 + x)) - (1168*x*H[-2, 3, x])/(3*(1 + x)) + 
         (44*(1 - 8*x - 34*x^2 - 8*x^3 + x^4)*H[-1, 3, x])/(9*x*(1 + x)) - 
         (192*x*H[-1, 4, x])/(1 + x) + (2*(-1 + x)*(-59 + 15*x)*H[1, 2, x])/
          9 + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/(9*x) - 
         (44*x*(-21 - 8*x + x^2)*H[2, 2, x])/(9*(1 + x)) + 
         (352*x*H[2, 3, x])/(3*(1 + x)) - (88*x*H[3, 0, x])/(1 + x) + 
         (8*x*(-49 - 24*x + 3*x^2)*H[3, 1, x])/(9*(1 + x)) + 
         (256*x*H[3, 2, x])/(3*(1 + x)) + (32*x*H[4, 0, x])/(1 + x) - 
         (64*x*H[4, 1, x])/(3*(1 + x)) - (416*x*H[-3, -1, 0, x])/
          (3*(1 + x)) - (400*x*H[-3, 0, 0, x])/(3*(1 + x)) - 
         (160*x*H[-2, -2, 0, x])/(3*(1 + x)) + 
         (8*(6 - 48*x - 337*x^2 - 31*x^3 + 5*x^4)*H[-2, -1, 0, x])/
          (9*x*(1 + x)) + (800*x*H[-2, -1, 2, x])/(1 + x) - 
         (4*x*(-401 - 13*x + 5*x^2)*H[-2, 0, 0, x])/(9*(1 + x)) + 
         (128*x*H[-2, 2, 0, x])/(3*(1 + x)) + (256*x*H[-2, 2, 1, x])/
          (3*(1 + x)) + (320*x*H[-1, -3, 0, x])/(3*(1 + x)) + 
         (8*(4 - 32*x - 256*x^2 - 23*x^3 + 4*x^4)*H[-1, -2, 0, x])/
          (9*x*(1 + x)) + (800*x*H[-1, -2, 2, x])/(1 + x) - 
         (32*(1 - 8*x - 29*x^2 - 8*x^3 + x^4)*H[-1, -1, 2, x])/
          (3*x*(1 + x)) + (448*x*H[-1, -1, 3, x])/(1 + x) - 
         (8*(1 - 8*x - 57*x^2 - 8*x^3 + x^4)*H[-1, 2, 0, x])/(9*x*(1 + x)) - 
         (8*(3 - 24*x - 98*x^2 - 24*x^3 + 3*x^4)*H[-1, 2, 1, x])/
          (9*x*(1 + x)) - (928*x*H[-1, 2, 2, x])/(3*(1 + x)) - 
         (496*x*H[-1, 3, 0, x])/(3*(1 + x)) + (256*x*H[-1, 3, 1, x])/
          (3*(1 + x)) - (8*(-1 + x)*(1 - 8*x + x^2)*H[1, -2, 0, x])/(9*x) - 
         (8*(-1 + x)*(1 + 15*x + x^2)*H[1, 0, 0, x])/(9*x) - 
         (2*(-1 + x)*(-3 + 13*x + 12*x^2)*H[1, 1, 0, x])/(9*x) - 
         (44*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 2, x])/(9*x) - 
         (8*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/(9*x) + 
         (256*x*H[2, -2, 0, x])/(3*(1 + x)) - (4*x*(81 - 40*x + 5*x^2)*
           H[2, 0, 0, x])/(9*(1 + x)) - (40*x*(-30 - 8*x + x^2)*
           H[2, 1, 0, x])/(9*(1 + x)) - (416*x*H[2, 1, 2, x])/(3*(1 + x)) - 
         (416*x*H[2, 2, 0, x])/(3*(1 + x)) + (256*x*H[3, 0, 0, x])/
          (3*(1 + x)) + (128*x*H[3, 1, 0, x])/(3*(1 + x)) + 
         (976*x*H[-2, -1, 0, 0, x])/(3*(1 + x)) - (464*x*H[-2, 0, 0, 0, x])/
          (3*(1 + x)) + (128*x*H[-1, -2, -1, 0, x])/(1 + x) + 
         (304*x*H[-1, -2, 0, 0, x])/(1 + x) + (96*x*H[-1, -1, -2, 0, x])/
          (1 + x) + (8*(-2 - 20*x + 140*x^2 - 17*x^3 + x^4)*
           H[-1, -1, -1, 0, x])/(9*x*(1 + x)) - (896*x*H[-1, -1, -1, 2, x])/
          (1 + x) + (4*(2 - 52*x - 380*x^2 - 13*x^3 + 5*x^4)*
           H[-1, -1, 0, 0, x])/(9*x*(1 + x)) - (224*x*H[-1, -1, 2, 0, x])/
          (3*(1 + x)) - (512*x*H[-1, -1, 2, 1, x])/(3*(1 + x)) + 
         (4*(12 + 12*x + 251*x^2 - 24*x^3 + 3*x^4)*H[-1, 0, 0, 0, x])/
          (9*x*(1 + x)) - (544*x*H[-1, 2, 0, 0, x])/(3*(1 + x)) - 
         (896*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) - (812*x*H[0, 0, 0, 0, x])/
          (9*(1 + x)) + (4*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/(3*x) - 
         (20*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) - 
         (40*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(9*x) + 
         (352*x*H[2, 0, 0, 0, x])/(3*(1 + x)) - (32*x*H[2, 1, 0, 0, x])/
          (3*(1 + x)) - (640*x*H[2, 1, 1, 0, x])/(3*(1 + x)) - 
         (320*x*H[-1, -1, -1, 0, 0, x])/(1 + x) + 
         (608*x*H[-1, -1, 0, 0, 0, x])/(3*(1 + x)) - 
         (256*x*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) + 
         (32*x*H[0, 0, 0, 0, 0, x])/(1 + x) + (944*x*H[-3, x]*zeta[2])/
          (3*(1 + x)) - (800*x*H[-2, -1, x]*zeta[2])/(1 + x) - 
         (736*x*H[-1, -2, x]*zeta[2])/(1 + x) + 
         (896*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
         (2*x*H[2, 0, x]*(561 + 37*x + 12*x^2 + 960*zeta[2]))/(9*(1 + x)) + 
         (8*H[2, 1, x]*(1 + 2*x + x^2 - 36*x*zeta[2]))/(3*(1 + x)) - 
         (32*H[-1, 2, x]*(18 + 112*x + 18*x^2 + 9*x*zeta[2]))/(27*(1 + x)) - 
         (4*H[0, 0, 0, x]*(27 + 958*x + 129*x^2 + 3*x^3 + 504*x*zeta[2]))/
          (27*(1 + x)) - (8*H[-1, -1, 0, x]*(7 + 306*x + 31*x^2 + 
            570*x*zeta[2]))/(9*(1 + x)) + (2*H[3, x]*(18 + 656*x + 75*x^2 + 
            45*x^3 + 576*x*zeta[2]))/(27*(1 + x)) + 
         (4*H[-1, 0, 0, x]*(3 + 1114*x + 3*x^2 + 1224*x*zeta[2]))/
          (27*(1 + x)) - (4*H[-2, 0, x]*(6 + 18*x - 2053*x^2 - 150*x^3 + 
            3*x^4 - 3384*x^2*zeta[2]))/(27*x*(1 + x)) - 
         (4*(-1 + x)*H[1, 1, x]*(-17*x + 2*zeta[2] - 16*x*zeta[2] + 
            2*x^2*zeta[2]))/(9*x) - (2*(-1 + x)*H[1, 0, x]*
           (21*x + 34*zeta[2] - 272*x*zeta[2] + 34*x^2*zeta[2]))/(9*x) + 
         Lp^2*((176*x*H[-1, 0, x])/(3*(1 + x)) - (88*x*H[0, 0, x])/
            (3*(1 + x)) + (22*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) + 
         (2*H[0, 0, x]*(-72 - 3295*x + 267*x^2 - 66*x^3 - 2556*x*zeta[2] - 
            1134*x^2*zeta[2] + 162*x^3*zeta[2] - 2592*x*zeta[3]))/
          (81*(1 + x)) - (4*H[-1, 0, x]*(48 + 489*x - 2755*x^2 + 327*x^3 - 
            33*x^4 + 180*zeta[2] - 792*x*zeta[2] - 2736*x^2*zeta[2] - 
            927*x^3*zeta[2] + 126*x^4*zeta[2] - 2376*x^2*zeta[3]))/
          (81*x*(1 + x)) + (4*H[-1, -1, x]*(22*zeta[2] - 212*x*zeta[2] - 
            556*x^2*zeta[2] - 209*x^3*zeta[2] + 25*x^4*zeta[2] - 
            1356*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (4*H[-2, x]*(6*zeta[2] - 48*x*zeta[2] - 403*x^2*zeta[2] - 
            257*x^3*zeta[2] + 31*x^4*zeta[2] - 1272*x^2*zeta[3]))/
          (9*x*(1 + x)) + (2*H[2, x]*(-30*x - 69*x^2 - 39*x^3 - 12*zeta[2] + 
            96*x*zeta[2] + 192*x^2*zeta[2] - 64*x^3*zeta[2] + 8*x^4*zeta[2] - 
            1056*x^2*zeta[3]))/(9*x*(1 + x)) - 
         (2*(-1 + x)*H[1, x]*(389*x - 9*zeta[2] - 93*x*zeta[2] + 
            36*x^2*zeta[2] + 96*zeta[3] - 768*x*zeta[3] + 96*x^2*zeta[3]))/
          (27*x) - (2*H[0, x]*(31 + 278*x + 193*x^2 - 18*zeta[2] + 
            127*x*zeta[2] + 45*x^2*zeta[2] + 42*x^3*zeta[2] + 348*x*zeta[3] + 
            342*x^2*zeta[3] - 36*x^3*zeta[3] + 1926*x*zeta[4]))/
          (27*(1 + x)) - (4*H[-1, x]*(-123*x*zeta[2] + 22*x^2*zeta[2] - 
            51*x^3*zeta[2] + 39*zeta[3] - 420*x*zeta[3] - 969*x^2*zeta[3] - 
            411*x^3*zeta[3] + 48*x^4*zeta[3] - 1224*x^2*zeta[4]))/
          (27*x*(1 + x)) + Lp*((-8*x*(-49 - 24*x + 3*x^2)*H[3, x])/
            (3*(1 + x)) + (64*x*H[4, x])/(1 + x) - (32*x*H[-3, 0, x])/
            (1 + x) - (8*x*(-31 - 8*x + x^2)*H[-2, 0, x])/(1 + x) - 
           (256*x*H[-2, 2, x])/(1 + x) + (8*(3 - 24*x - 98*x^2 - 24*x^3 + 
              3*x^4)*H[-1, 2, x])/(3*x*(1 + x)) - (256*x*H[-1, 3, x])/
            (1 + x) - (176*x*H[2, 0, x])/(3*(1 + x)) - (128*x*H[-2, 0, 0, x])/
            (1 + x) + (8*(3 - 24*x - 98*x^2 - 24*x^3 + 3*x^4)*
             H[-1, -1, 0, x])/(3*x*(1 + x)) + (512*x*H[-1, -1, 2, x])/
            (1 + x) + (352*x*H[-1, 0, 0, x])/(3*(1 + x)) - 
           (112*x*H[0, 0, 0, x])/(1 + x) + (256*x*H[-1, -1, 0, 0, x])/
            (1 + x) - (96*x*H[-1, 0, 0, 0, x])/(1 + x) + 
           (32*x*H[0, 0, 0, 0, x])/(1 + x) + (4*x*H[0, 0, x]*
             (-277 - 6*x + 3*x^2 - 216*zeta[2]))/(9*(1 + x)) + 
           (256*x*H[-2, x]*zeta[2])/(1 + x) - (512*x*H[-1, -1, x]*zeta[2])/
            (1 + x) - (8*H[2, x]*(1 + 2*x + x^2 - 8*x*zeta[2]))/(1 + x) - 
           (4*H[-1, 0, x]*(3 + 12*x - 518*x^2 + 12*x^3 + 3*x^4 - 
              792*x^2*zeta[2]))/(9*x*(1 + x)) + (4*(-1 + x)*H[1, x]*
             (-17*x + 3*zeta[2] - 24*x*zeta[2] + 3*x^2*zeta[2]))/(3*x) + 
           (4*H[0, x]*(1 - 22*x - 5*x^2 - 58*x*zeta[2] - 48*x^2*zeta[2] + 
              6*x^3*zeta[2] - 96*x*zeta[3]))/(3*(1 + x)) - 
           (4*H[-1, x]*(3*zeta[2] - 24*x*zeta[2] - 98*x^2*zeta[2] - 
              24*x^3*zeta[2] + 3*x^4*zeta[2] - 288*x^2*zeta[3]))/
            (3*x*(1 + x)) - (4*(106 - 106*x^2 - 18*zeta[2] - 295*x*zeta[2] - 
              6*x^2*zeta[2] + 3*x^3*zeta[2] + 213*x*zeta[3] + 
              72*x^2*zeta[3] - 9*x^3*zeta[3] + 180*x*zeta[4]))/(9*(1 + x))) + 
         (-4646 + 4646*x^2 + 774*zeta[2] + 6590*x*zeta[2] - 
           1164*x^2*zeta[2] + 132*x^3*zeta[2] + 1080*zeta[3] - 
           3222*x*zeta[3] - 2898*x^2*zeta[3] + 756*x^3*zeta[3] - 
           5616*x*zeta[2]*zeta[3] - 4806*x*zeta[4] - 72*x^2*zeta[4] + 
           9*x^3*zeta[4] - 8856*x*zeta[5])/(81*(1 + x))) + 
       CA*(CF*Nf*TF*((128*(-1 + x)*H[1, x])/27 - (320*x*H[3, x])/
            (27*(1 + x)) - (160*x*H[4, x])/(9*(1 + x)) - (640*x*H[-3, 0, x])/
            (9*(1 + x)) - (2240*x*H[-2, 0, x])/(27*(1 + x)) + 
           (448*x*H[-2, 2, x])/(9*(1 + x)) + (640*x*H[-1, 2, x])/
            (27*(1 + x)) + (256*x*H[-1, 3, x])/(9*(1 + x)) - 
           (16*(-1 + x)*H[1, 1, x])/9 + (320*x*H[2, 0, x])/(9*(1 + x)) - 
           (64*x*H[2, 2, x])/(3*(1 + x)) + (32*x*H[3, 0, x])/(1 + x) + 
           (64*x*H[3, 1, x])/(9*(1 + x)) + (640*x*H[-2, -1, 0, x])/
            (9*(1 + x)) - (544*x*H[-2, 0, 0, x])/(9*(1 + x)) + 
           (640*x*H[-1, -2, 0, x])/(9*(1 + x)) + (640*x*H[-1, -1, 0, x])/
            (9*(1 + x)) - (128*x*H[-1, -1, 2, x])/(3*(1 + x)) - 
           (1280*x*H[-1, 0, 0, x])/(27*(1 + x)) - (64*x*H[-1, 2, 0, x])/
            (3*(1 + x)) - (128*x*H[-1, 2, 1, x])/(9*(1 + x)) + 
           (800*x*H[0, 0, 0, x])/(27*(1 + x)) + (32*x*H[2, 0, 0, x])/
            (1 + x) - (128*x*H[2, 1, 0, x])/(3*(1 + x)) - 
           (512*x*H[-1, -1, -1, 0, x])/(9*(1 + x)) + 
           (448*x*H[-1, -1, 0, 0, x])/(9*(1 + x)) - (352*x*H[-1, 0, 0, 0, x])/
            (9*(1 + x)) + (256*x*H[0, 0, 0, 0, x])/(9*(1 + x)) - 
           (128*x*H[-2, x]*zeta[2])/(9*(1 + x)) - (64*x*H[2, x]*zeta[2])/
            (3*(1 + x)) + (128*x*H[-1, -1, x]*zeta[2])/(9*(1 + x)) - 
           (32*H[-1, 0, x]*(9 + 130*x + 9*x^2 + 36*x*zeta[2]))/(81*(1 + x)) + 
           (16*H[0, 0, x]*(9 + 130*x + 9*x^2 + 72*x*zeta[2]))/(81*(1 + x)) + 
           Lp^2*((-64*x*H[-1, 0, x])/(3*(1 + x)) + (32*x*H[0, 0, x])/
              (3*(1 + x)) - (8*(-1 + x^2 + 4*x*zeta[2]))/(3*(1 + x))) + 
           (64*x*H[-1, x]*(5*zeta[2] - 3*zeta[3]))/(27*(1 + x)) + 
           (8*H[0, x]*(3 + 6*x + 3*x^2 + 20*x*zeta[2] + 12*x*zeta[3]))/
            (27*(1 + x)) + Lp*((16*(-1 + x)*H[1, x])/3 - (64*x*H[3, x])/
              (3*(1 + x)) - (64*x*H[-2, 0, x])/(1 + x) - (640*x*H[-1, 0, x])/
              (9*(1 + x)) + (128*x*H[-1, 2, x])/(3*(1 + x)) + 
             (320*x*H[0, 0, x])/(9*(1 + x)) + (64*x*H[2, 0, x])/(3*(1 + x)) + 
             (128*x*H[-1, -1, 0, x])/(3*(1 + x)) - (128*x*H[-1, 0, 0, x])/
              (3*(1 + x)) + (32*x*H[0, 0, 0, x])/(1 + x) - 
             (64*x*H[-1, x]*zeta[2])/(3*(1 + x)) + (32*x*H[0, x]*zeta[2])/
              (3*(1 + x)) - (16*(-5 + 5*x^2 + 20*x*zeta[2] - 12*x*zeta[3]))/
              (9*(1 + x))) - (8*(-149 + 149*x^2 + 18*zeta[2] + 
              260*x*zeta[2] + 18*x^2*zeta[2] + 216*x*zeta[4]))/
            (81*(1 + x))) + CF^2*((4*x*(-607 - 232*x + 29*x^2)*H[4, x])/
            (9*(1 + x)) - (288*x*H[5, x])/(1 + x) + (896*x*H[-4, 0, x])/
            (3*(1 + x)) + (8*x*(-782 - 278*x + 37*x^2)*H[-3, 0, x])/
            (9*(1 + x)) + (1440*x*H[-3, 2, x])/(1 + x) - 
           (8*(20 - 160*x - 1163*x^2 - 480*x^3 + 60*x^4)*H[-2, 2, x])/
            (9*x*(1 + x)) + (4528*x*H[-2, 3, x])/(3*(1 + x)) - 
           (4*(37 - 296*x - 1162*x^2 - 296*x^3 + 37*x^4)*H[-1, 3, x])/
            (9*x*(1 + x)) + (736*x*H[-1, 4, x])/(1 + x) - 
           (4*(-1 + x)*(-31 + 9*x)*H[1, 2, x])/3 - 
           (184*(-1 + x)*(1 - 8*x + x^2)*H[1, 3, x])/(9*x) + 
           (8*x*(-119 - 48*x + 6*x^2)*H[2, 2, x])/(3*(1 + x)) - 
           (1472*x*H[2, 3, x])/(3*(1 + x)) - (4*x*(-540 - 56*x + 7*x^2)*
             H[3, 0, x])/(9*(1 + x)) - (16*x*(-76 - 40*x + 5*x^2)*H[3, 1, x])/
            (9*(1 + x)) - (1024*x*H[3, 2, x])/(3*(1 + x)) - 
           (448*x*H[4, 0, x])/(3*(1 + x)) + (320*x*H[4, 1, x])/(3*(1 + x)) + 
           (192*x*H[-3, -1, 0, x])/(1 + x) + (784*x*H[-3, 0, 0, x])/(1 + x) + 
           (32*x*H[-2, -2, 0, x])/(3*(1 + x)) - 
           (8*(16 - 128*x - 845*x^2 - 102*x^3 + 15*x^4)*H[-2, -1, 0, x])/
            (9*x*(1 + x)) - (2848*x*H[-2, -1, 2, x])/(1 + x) + 
           (4*(-4 + 32*x - 910*x^2 - 18*x^3 + 9*x^4)*H[-2, 0, 0, x])/
            (9*x*(1 + x)) - (256*x*H[-2, 2, 0, x])/(3*(1 + x)) - 
           (320*x*H[-2, 2, 1, x])/(1 + x) - (512*x*H[-1, -3, 0, x])/(1 + x) - 
           (16*(7 - 56*x - 337*x^2 - 47*x^3 + 7*x^4)*H[-1, -2, 0, x])/
            (9*x*(1 + x)) - (2848*x*H[-1, -2, 2, x])/(1 + x) + 
           (8*(41 - 328*x - 1110*x^2 - 328*x^3 + 41*x^4)*H[-1, -1, 2, x])/
            (9*x*(1 + x)) - (5056*x*H[-1, -1, 3, x])/(3*(1 + x)) + 
           (8*(5 - 40*x - 168*x^2 - 40*x^3 + 5*x^4)*H[-1, 2, 0, x])/
            (9*x*(1 + x)) + (16*(5 - 40*x - 152*x^2 - 40*x^3 + 5*x^4)*
             H[-1, 2, 1, x])/(9*x*(1 + x)) + (3104*x*H[-1, 2, 2, x])/
            (3*(1 + x)) + (528*x*H[-1, 3, 0, x])/(1 + x) - 
           (1024*x*H[-1, 3, 1, x])/(3*(1 + x)) + (16*(-1 + x)*(1 - 8*x + x^2)*
             H[1, -2, 0, x])/(3*x) + (8*(-1 + x)*(1 + 51*x + x^2)*
             H[1, 0, 0, x])/(9*x) + (2*(-1 + x)*(-1 + 18*x + 17*x^2)*
             H[1, 1, 0, x])/(3*x) + (16*(-1 + x)*(1 - 8*x + x^2)*
             H[1, 1, 2, x])/x + (4*(-1 + x)*(1 - 8*x + x^2)*H[1, 2, 0, x])/
            (3*x) - (192*x*H[2, -2, 0, x])/(1 + x) + 
           (56*x*(9 - 8*x + x^2)*H[2, 0, 0, x])/(9*(1 + x)) + 
           (4*x*(-269 - 88*x + 11*x^2)*H[2, 1, 0, x])/(3*(1 + x)) + 
           (480*x*H[2, 1, 2, x])/(1 + x) + (416*x*H[2, 2, 0, x])/(1 + x) - 
           (1408*x*H[3, 0, 0, x])/(3*(1 + x)) - (448*x*H[3, 1, 0, x])/
            (3*(1 + x)) + (64*x*H[-2, -1, -1, 0, x])/(1 + x) - 
           (4400*x*H[-2, -1, 0, 0, x])/(3*(1 + x)) + 
           (2320*x*H[-2, 0, 0, 0, x])/(3*(1 + x)) - 
           (256*x*H[-1, -2, -1, 0, x])/(1 + x) - (4304*x*H[-1, -2, 0, 0, x])/
            (3*(1 + x)) - (160*x*H[-1, -1, -2, 0, x])/(1 + x) - 
           (8*(-7 - 52*x + 271*x^2 - 34*x^3 + 2*x^4)*H[-1, -1, -1, 0, x])/
            (9*x*(1 + x)) + (3200*x*H[-1, -1, -1, 2, x])/(1 + x) - 
           (4*(2 - 124*x - 895*x^2 - 34*x^3 + 11*x^4)*H[-1, -1, 0, 0, x])/
            (9*x*(1 + x)) + (608*x*H[-1, -1, 2, 0, x])/(3*(1 + x)) + 
           (1792*x*H[-1, -1, 2, 1, x])/(3*(1 + x)) - 
           (4*(38 + 20*x + 601*x^2 - 88*x^3 + 11*x^4)*H[-1, 0, 0, 0, x])/
            (9*x*(1 + x)) + (768*x*H[-1, 2, 0, 0, x])/(1 + x) + 
           (2816*x*H[-1, 2, 1, 0, x])/(3*(1 + x)) + (2164*x*H[0, 0, 0, 0, x])/
            (9*(1 + x)) - (52*(-1 + x)*(1 - 8*x + x^2)*H[1, 0, 0, 0, x])/
            (9*x) + (56*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 0, 0, x])/(9*x) + 
           (44*(-1 + x)*(1 - 8*x + x^2)*H[1, 1, 1, 0, x])/(3*x) - 
           (1376*x*H[2, 0, 0, 0, x])/(3*(1 + x)) - (128*x*H[2, 1, 0, 0, x])/
            (3*(1 + x)) + (768*x*H[2, 1, 1, 0, x])/(1 + x) + 
           (1472*x*H[-1, -1, -1, 0, 0, x])/(1 + x) - 
           (960*x*H[-1, -1, 0, 0, 0, x])/(1 + x) + 
           (1376*x*H[-1, 0, 0, 0, 0, x])/(3*(1 + x)) - 
           (160*x*H[0, 0, 0, 0, 0, x])/(1 + x) - (1344*x*H[-3, x]*zeta[2])/
            (1 + x) + (2880*x*H[-2, -1, x]*zeta[2])/(1 + x) + 
           (2720*x*H[-1, -2, x]*zeta[2])/(1 + x) - 
           (3200*x*H[-1, -1, -1, x]*zeta[2])/(1 + x) - 
           (8*H[2, 1, x]*(7 + 20*x + 13*x^2 - 408*x*zeta[2]))/(9*(1 + x)) - 
           (4*H[3, x]*(27 + 1025*x + 178*x^2 + 76*x^3 + 612*x*zeta[2]))/
            (27*(1 + x)) + (4*H[0, 0, 0, x]*(75 + 2450*x + 386*x^2 + 8*x^3 + 
              2187*x*zeta[2]))/(27*(1 + x)) + 
           (2*H[2, 0, x]*(10 + 1149*x + 118*x^2 + 51*x^3 + 3780*x*zeta[2]))/
            (9*(1 + x)) + (76*(-1 + x)*H[1, 0, x]*(2*x + 3*zeta[2] - 
              24*x*zeta[2] + 3*x^2*zeta[2]))/(9*x) + 
           (4*(-1 + x)*H[1, 1, x]*(-57*x + 7*zeta[2] - 56*x*zeta[2] + 
              7*x^2*zeta[2]))/(9*x) - (4*H[-1, 2, x]*(5 - 532*x - 2866*x^2 - 
              532*x^3 + 5*x^4 + 216*x^2*zeta[2]))/(27*x*(1 + x)) - 
           (4*H[-1, 0, 0, x]*(5 - 55*x + 2384*x^2 - 55*x^3 + 5*x^4 + 
              5094*x^2*zeta[2]))/(27*x*(1 + x)) - 
           (8*H[-2, 0, x]*(-3 - 9*x + 2269*x^2 + 220*x^3 + x^4 + 
              6534*x^2*zeta[2]))/(27*x*(1 + x)) + 
           (4*H[-1, -1, 0, x]*(5 + 98*x + 3834*x^2 + 530*x^3 + 5*x^4 + 
              13536*x^2*zeta[2]))/(27*x*(1 + x)) + 
           Lp^3*((-16*x*H[-1, 0, x])/(1 + x) + (8*x*H[0, 0, x])/(1 + x) - 
             (2*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) - 
           (2*H[0, 0, x]*(-84 - 6785*x + 507*x^2 - 228*x^3 - 8838*x*zeta[2] - 
              3996*x^2*zeta[2] + 540*x^3*zeta[2] - 14688*x*zeta[3]))/
            (81*(1 + x)) + (4*H[-1, 0, x]*(102 + 1536*x - 4784*x^2 + 
              1104*x^3 - 114*x^4 + 585*zeta[2] - 2736*x*zeta[2] - 
              9198*x^2*zeta[2] - 3222*x^3*zeta[2] + 423*x^4*zeta[2] - 
              14472*x^2*zeta[3]))/(81*x*(1 + x)) - 
           (4*H[2, x]*(-134*x - 325*x^2 - 191*x^3 - 60*zeta[2] + 
              480*x*zeta[2] + 630*x^2*zeta[2] - 288*x^3*zeta[2] + 
              36*x^4*zeta[2] - 6552*x^2*zeta[3]))/(27*x*(1 + x)) - 
           (4*H[-1, -1, x]*(75*zeta[2] - 708*x*zeta[2] - 1949*x^2*zeta[2] - 
              690*x^3*zeta[2] + 84*x^4*zeta[2] - 4836*x^2*zeta[3]))/
            (9*x*(1 + x)) + (4*H[-2, x]*(24*zeta[2] - 192*x*zeta[2] - 
              1481*x^2*zeta[2] - 858*x^3*zeta[2] + 105*x^4*zeta[2] - 
              4572*x^2*zeta[3]))/(9*x*(1 + x)) + (4*(-1 + x)*H[1, x]*
             (706*x - 7*zeta[2] - 100*x*zeta[2] + 74*x^2*zeta[2] + 
              165*zeta[3] - 1320*x*zeta[3] + 165*x^2*zeta[3]))/(27*x) + 
           Lp^2*(8*(-1 + x)*H[1, x] - (32*x*H[3, x])/(1 + x) + 
             (48*x*H[-2, 0, x])/(1 + x) - (352*x*H[-1, 0, x])/(3*(1 + x)) + 
             (64*x*H[-1, 2, x])/(1 + x) + (176*x*H[0, 0, x])/(3*(1 + x)) + 
             (8*x*H[2, 0, x])/(1 + x) - (112*x*H[-1, -1, 0, x])/(1 + x) + 
             (88*x*H[-1, 0, 0, x])/(1 + x) - (28*x*H[0, 0, 0, x])/(1 + x) - 
             (120*x*H[-1, x]*zeta[2])/(1 + x) + (8*x*H[0, x]*(1 + x + 
                8*zeta[2]))/(1 + x) + Lh*((-32*x*H[-1, 0, x])/(1 + x) + 
               (16*x*H[0, 0, x])/(1 + x) - (4*(-1 + x^2 + 4*x*zeta[2]))/
                (1 + x)) - (-47 + 47*x^2 + 176*x*zeta[2] - 324*x*zeta[3])/
              (3*(1 + x))) + (2*H[0, x]*(66 + 1045*x + 817*x^2 - 48*zeta[2] + 
              863*x*zeta[2] + 388*x^2*zeta[2] + 139*x^3*zeta[2] + 
              1614*x*zeta[3] + 1212*x^2*zeta[3] - 138*x^3*zeta[3] + 
              9432*x*zeta[4]))/(27*(1 + x)) + 
           (2*H[-1, x]*(15*zeta[2] - 966*x*zeta[2] - 1898*x^2*zeta[2] - 
              534*x^3*zeta[2] + 15*x^4*zeta[2] + 276*zeta[3] - 
              2856*x*zeta[3] - 7170*x^2*zeta[3] - 2748*x^3*zeta[3] + 
              330*x^4*zeta[3] - 9090*x^2*zeta[4]))/(27*x*(1 + x)) + 
           Lp*((16*x*(-76 - 40*x + 5*x^2)*H[3, x])/(3*(1 + x)) - 
             (336*x*H[4, x])/(1 + x) + (224*x*H[-3, 0, x])/(1 + x) + 
             (16*x*(-111 - 32*x + 4*x^2)*H[-2, 0, x])/(3*(1 + x)) + 
             (1024*x*H[-2, 2, x])/(1 + x) - (16*(5 - 40*x - 152*x^2 - 
                40*x^3 + 5*x^4)*H[-1, 2, x])/(3*x*(1 + x)) + 
             (1056*x*H[-1, 3, x])/(1 + x) + 8*(-1 + x)*H[1, 0, x] + 
             (352*x*H[2, 0, x])/(3*(1 + x)) - (32*x*H[2, 2, x])/(1 + x) - 
             (64*x*H[3, 0, x])/(1 + x) - (256*x*H[-2, -1, 0, x])/(1 + x) + 
             (768*x*H[-2, 0, 0, x])/(1 + x) - (256*x*H[-1, -2, 0, x])/
              (1 + x) - (64*(1 - 8*x - 29*x^2 - 8*x^3 + x^4)*H[-1, -1, 0, x])/
              (3*x*(1 + x)) - (1856*x*H[-1, -1, 2, x])/(1 + x) - 
             (8*(1 - 8*x + 88*x^2 - 8*x^3 + x^4)*H[-1, 0, 0, x])/
              (3*x*(1 + x)) + (96*x*H[-1, 2, 0, x])/(1 + x) + 
             (8*x*(102 - 8*x + x^2)*H[0, 0, 0, x])/(3*(1 + x)) - 
             (32*x*H[2, 0, 0, x])/(1 + x) - (32*x*H[2, 1, 0, x])/(1 + x) + 
             (192*x*H[-1, -1, -1, 0, x])/(1 + x) - (1280*x*H[-1, -1, 0, 0, 
                x])/(1 + x) + (592*x*H[-1, 0, 0, 0, x])/(1 + x) - 
             (176*x*H[0, 0, 0, 0, x])/(1 + x) - (1152*x*H[-2, x]*zeta[2])/
              (1 + x) + (1952*x*H[-1, -1, x]*zeta[2])/(1 + x) - 
             (4*H[0, 0, x]*(-6 - 611*x - 66*x^2 + 3*x^3 - 990*x*zeta[2]))/
              (9*(1 + x)) + (8*H[2, x]*(7 + 20*x + 13*x^2 - 84*x*zeta[2]))/
              (3*(1 + x)) + (4*H[-1, 0, x]*(3 + 24*x - 1030*x^2 + 24*x^3 + 
                3*x^4 - 3204*x^2*zeta[2]))/(9*x*(1 + x)) - 
             (40*(-1 + x)*H[1, x]*(-6*x + zeta[2] - 8*x*zeta[2] + 
                x^2*zeta[2]))/(3*x) - (4*H[0, x]*(3 - 77*x - 26*x^2 - 
                224*x*zeta[2] - 176*x^2*zeta[2] + 22*x^3*zeta[2] - 
                372*x*zeta[3]))/(3*(1 + x)) + (16*H[-1, x]*(3*zeta[2] - 
                24*x*zeta[2] - 94*x^2*zeta[2] - 24*x^3*zeta[2] + 
                3*x^4*zeta[2] - 276*x^2*zeta[3]))/(3*x*(1 + x)) + 
             Lh*((-32*x*H[-2, 0, x])/(1 + x) + (16*x*H[2, 0, x])/(1 + x) + 
               (32*x*H[-1, -1, 0, x])/(1 + x) - (16*x*H[-1, 0, 0, x])/
                (1 + x) + (8*x*H[0, 0, 0, x])/(1 + x) + (16*x*H[-1, x]*
                 zeta[2])/(1 + x) - (2*(-1 + x^2 + 4*x*zeta[3]))/(1 + x)) + 
             (2*(502 - 502*x^2 - 87*zeta[2] - 1270*x*zeta[2] - 105*x^2*
                 zeta[2] + 6*x^3*zeta[2] + 1608*x*zeta[3] + 672*x^2*zeta[3] - 
                84*x^3*zeta[3] + 198*x*zeta[4]))/(9*(1 + x))) - 
           (-11176 + 11176*x^2 + 1965*zeta[2] + 13036*x*zeta[2] - 
             3345*x^2*zeta[2] + 456*x^3*zeta[2] + 1620*zeta[3] - 
             16452*x*zeta[3] - 8580*x^2*zeta[3] + 3012*x^3*zeta[3] + 
             2052*x*zeta[2]*zeta[3] - 16335*x*zeta[4] + 2376*x^2*zeta[4] - 
             297*x^3*zeta[4] - 76464*x*zeta[5])/(81*(1 + x)))))


==> anc/tPDFN.m <==
tPDFN["qq"] = 0. + 1.*delta[1 - x] + as*(-2.1932454224643014*delta[1 - x] - 
       1.3333333333333333*Lp^2*delta[1 - x] + 
       Lp*(5.333333333333333 - 2.6666666666666665*Lh*delta[1 - x] - 
         5.333333333333333*plusD[0., 1 - x])) + 
     as^2*(-9.850996421386586 + 3.195607412491421*x^4 - 
       0.6839309428950863*x^5 + 0.07623126338329765*x^6 - 
       30.608535416484305*delta[1 - x] + 7.463334725085424*Lh*delta[1 - x] + 
       0.8888888888888888*Lp^4*delta[1 - x] + 22.22222222222222*Log[1 - x] - 
       7.111111111111111*Log[1 - x]^2 + 1.*(1 - x)^3*
        (-0.601063829787234*Log[1 - x] + 0.5088757396449705*Log[1 - x]^2) + 
       1.*(1 - x)^2*(-2.400749063670412*Log[1 - x] + 1.1912832929782082*
          Log[1 - x]^2) + 1.*(1 - x)*(10.035438341063513 - 
         13.333333333333334*Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
       x*(-16.454416402067018 - 39.111111111111114*Log[x] - 
         9.333333333333334*Log[x]^2 - 2.6666666666666665*Log[x]^3) + 
       x^2*(63.28878048780488 - 7.5009765625*Log[x] - 13.829863603732951*
          Log[x]^2 - 2.5475619504396483*Log[x]^3) + 
       x^3*(-39.01326530612245 + 43.70860927152318*Log[x] - 
         17.607789855072465*Log[x]^2 + 2.4368845120859444*Log[x]^3) + 
       Lp*(89.44257826793108 + 12.039117352056168*x^4 - 2.0335707019328586*
          x^5 + 0.23473282442748092*x^6 - 48.25139929421464*delta[1 - x] - 
         27.387956026079134*Lh*delta[1 - x] - 28.444444444444443*Log[1 - x] + 
         4.7088*(1 - x)^2*Log[1 - x] + 1.7494780793319415*(1 - x)^3*
          Log[1 - x] + 1.*(1 - x)*(-33.77777777777778 + 14.222222222222221*
            Log[1 - x]) + x^2*(-52.48451327433628 - 71.8008800880088*Log[x] - 
           16.518038852913968*Log[x]^2) + x*(-42.42768670309653 - 
           37.333333333333336*Log[x] - 16.*Log[x]^2) + 
         x^3*(87.33858858858859 - 44.88154713940371*Log[x] - 
           0.22130750605326877*Log[x]^2) - 54.77591205215827*
          plusD[0., 1 - x]) + 14.926669450170849*plusD[0., 1 - x] + 
       Lp^3*(-7.111111111111111 - 9.777777777777779*delta[1 - x] + 
         3.5555555555555554*Lh*delta[1 - x] + 7.111111111111111*
          plusD[0., 1 - x]) + Nf*(-7.901234567901235 + 1.4814814814814814*
          (1 - x) - 0.6579352850539292*x^4 + 0.09077598828696926*x^5 - 
         0.010077519379844961*x^6 + 3.4489756184793317*delta[1 - x] + 
         2.765432098765432*Lh*delta[1 - x] + 0.5925925925925926*Lp^3*
          delta[1 - x] + x^3*(-3.462487153134635 + 1.838678328474247*Log[x] + 
           0.15935334872979215*Log[x]^2) + x*(2.3701723113487816 + 
           2.962962962962963*Log[x] + 0.8888888888888888*Log[x]^2) + 
         x^2*(1.076959619952494 + 3.300049431537321*Log[x] + 
           0.9187675070028011*Log[x]^2) + 5.530864197530864*
          plusD[0., 1 - x] + Lp^2*(-1.7777777777777777 + 1.4814814814814814*
            delta[1 - x] + 0.8888888888888888*Lh*delta[1 - x] + 
           1.7777777777777777*plusD[0., 1 - x]) + 
         Lp*(-7.703703703703703 + 1.7777777777777777*(1 - x) - 
           1.1491395793499044*x^4 + 0.2727668845315904*x^5 - 
           0.042899408284023666*x^6 + 2.9243272299524024*delta[1 - x] + 
           2.962962962962963*Lh*delta[1 - x] + x^3*(-2.354634831460674 + 
             2.2942206654991244*Log[x]) + x^2*(-0.2809394760614273 + 
             3.488997555012225*Log[x]) + x*(1.7770675189772274 + 
             3.5555555555555554*Log[x]) + 5.925925925925926*
            plusD[0., 1 - x])) + Lp^2*(36.44444444444444 - 
         7.111111111111111*(1 - x) + 5.750064020486556*x^4 - 
         1.6077537058152793*x^5 + 0.33859095688748686*x^6 - 
         37.088595852658784*delta[1 - x] + 3.5555555555555554*Lh^2*
          delta[1 - x] - 28.444444444444443*Log[1 - x] - 
         0.04628330995792426*(1 - x)^2*Log[1 - x] - 0.48483316481294236*
          (1 - x)^3*Log[1 - x] + x*(-7.64045081465148 - 14.222222222222221*
            Log[x]) + x^2*(2.157766990291262 - 14.022810890360558*Log[x]) + 
         x^3*(8.11289513296538 - 9.761156505342552*Log[x]) - 
         29.333333333333332*plusD[0., 1 - x] + Lh*(-14.222222222222221 - 
           14.666666666666666*delta[1 - x] + 14.222222222222221*
            plusD[0., 1 - x]) + 28.444444444444443*plusD[1., 1 - x])) + 
     as^3*(970.1739111057215 - 3261.0210386640333*x^4 + 
       86.48764876742045*x^5 - 8.495045873575085*x^6 - 
       2288.313108178154*delta[1 - x] + 53.699084514520536*Lh*delta[1 - x] - 
       0.3950617283950617*Lp^6*delta[1 - x] + 589.1040858653803*Log[1 - x] + 
       10.506040485317314*Log[1 - x]^2 - 34.76543209876543*Log[1 - x]^3 + 
       (1 - x)*(-2.1932454224643014*(10.035438341063513 - 13.333333333333334*
            Log[1 - x] + 3.5555555555555554*Log[1 - x]^2) + 
         1.*(-863.9684280004606 - 62.939614593445185*Log[1 - x] + 
           110.48340577326623*Log[1 - x]^2 - 7.901234567901234*
            Log[1 - x]^3)) + (1 - x)^2*(-2.1932454224643014*
          (-2.400749063670412*Log[1 - x] + 1.1912832929782082*Log[1 - x]^2) + 
         1.*(202.4221198156682*Log[1 - x] + 1.2195804195804196*Log[1 - x]^2 + 
           6.419869470630892*Log[1 - x]^3)) + 
       (1 - x)^3*(-2.1932454224643014*(-0.601063829787234*Log[1 - x] + 
           0.5088757396449705*Log[1 - x]^2) + 
         1.*(301.8234774933804*Log[1 - x] - 16.70469798657718*Log[1 - x]^2 + 
           20.763227513227513*Log[1 - x]^3)) + 32.592592592592595*Log[x] + 
       3.259259259259259*Log[x]^2 + x^2*(697.5826600119116 - 
         2456.570605843698*Log[x] - 1858.1106957632267*Log[x]^2 - 
         358.654446413754*Log[x]^3 - 67.71235721703012*Log[x]^4 - 
         3.038428693424424*Log[x]^5) + x*(1619.1949481384952 - 
         87.3602699036182*Log[x] - 432.73659792644963*Log[x]^2 - 
         131.24554054854093*Log[x]^3 - 37.111111111111114*Log[x]^4 - 
         2.6469135802469137*Log[x]^5) + x^3*(1051.153331811642 + 
         9006.12809607164*Log[x] - 1554.7264508453043*Log[x]^2 + 
         1258.0093811844392*Log[x]^3 - 59.81570996978852*Log[x]^4 + 
         32.85375240538807*Log[x]^5) + Nf^2*(15.809294928589877 - 
         6.05761316872428*(1 - x) + 0.5536303630363036*x^4 - 
         0.07609130957148579*x^5 + 0.006720430107526882*x^6 - 
         8.57238037207872*delta[1 - x] - 4.546622307260785*Lh*delta[1 - x] - 
         0.2962962962962963*Lp^4*delta[1 - x] + 0.3950617283950617*Log[x] + 
         x*(-6.715847487478199 - 7.242798353909465*Log[x] - 
           3.292181069958848*Log[x]^2 - 0.6584362139917695*Log[x]^3) + 
         x^2*(15.277945619335348 - 1.4443207126948776*Log[x] - 
           2.597393193338161*Log[x]^2 - 0.6256299496040317*Log[x]^3) + 
         x^3*(-8.914670658682635 + 9.32163369495852*Log[x] - 
           3.5026223776223775*Log[x]^2 + 0.43103231484974225*Log[x]^3) + 
         Lp*(12.905349794238683 - 6.320987654320987*(1 - x) + 
           1.7544943820224719*x^4 - 0.24207011686143573*x^5 + 
           0.026871401151631478*x^6 - 9.34782502219845*delta[1 - x] - 
           3.292181069958848*Lh*delta[1 - x] + x^2*(-2.8718905472636815 - 
             8.800130633572829*Log[x] - 2.450046685340803*Log[x]^2) + 
           x*(-6.320457796852646 - 7.901234567901234*Log[x] - 
             2.3703703703703702*Log[x]^2) + x^3*(9.233300099700898 - 
             4.903144654088051*Log[x] - 0.42493946731234866*Log[x]^2) - 
           6.584362139917696*plusD[0., 1 - x]) + 
         Lp^2*(5.135802469135802 - 1.1851851851851851*(1 - x) + 
           0.7660944206008584*x^4 - 0.18184480234260614*x^5 + 
           0.028599605522682446*x^6 - 3.5956420216143585*delta[1 - x] - 
           1.9753086419753085*Lh*delta[1 - x] + x*(-1.1847118959107807 - 
             2.3703703703703702*Log[x]) + x^2*(0.18729372937293728 - 
             2.3259972489683634*Log[x]) + x^3*(1.56975505857295 - 
             1.5294797687861272*Log[x]) - 3.950617283950617*
            plusD[0., 1 - x]) + Lp^3*(0.7901234567901234 - 
           1.3168724279835389*delta[1 - x] - 0.3950617283950617*Lh*
            delta[1 - x] - 0.7901234567901234*plusD[0., 1 - x]) - 
         9.09324461452157*plusD[0., 1 - x]) + 
       Lp^5*(4.7407407407407405 + 13.03703703703704*delta[1 - x] - 
         2.3703703703703702*Lh*delta[1 - x] - 4.7407407407407405*
          plusD[0., 1 - x]) + 107.39816902903988*plusD[0., 1 - x] + 
       Nf*(-300.5227732760748 + 67.36926084072553*x^4 - 
         0.435748825050531*x^5 - 0.07607424484292637*x^6 + 
         306.7976732366431*delta[1 - x] + 71.06334487294696*Lh*delta[1 - x] - 
         0.7901234567901234*Lp^5*delta[1 - x] - 10.4457965355425*Log[1 - x] + 
         10.37037037037037*Log[1 - x]^2 + 2.1069958847736627*Log[1 - x]^3 + 
         1.*(1 - x)^2*(-4.744498777506112*Log[1 - x] - 1.8869070208728653*
            Log[1 - x]^2 - 0.34465534465534464*Log[1 - x]^3) + 
         1.*(1 - x)^3*(1.4829842931937174*Log[1 - x] - 0.5345413363533409*
            Log[1 - x]^2 + 0.09033078880407125*Log[1 - x]^3) + 
         (1 - x)*(-3.249252477724891 + 1.*(132.00046967188612 + 
             3.0895088710150915*Log[1 - x] - 11.358024691358025*
              Log[1 - x]^2 - 1.0534979423868314*Log[1 - x]^3)) - 
         8.493827160493828*Log[x] - 0.19753086419753085*Log[x]^2 + 
         x^3*(-2072.829287548556 + 1065.3236073659261*Log[x] - 
           362.9004537781324*Log[x]^2 + 53.292962356792145*Log[x]^3 - 
           10.139028475711893*Log[x]^4) + x*(162.128104067004 + 
           236.60554409731446*Log[x] + 93.61944482833127*Log[x]^2 + 
           27.039780521262003*Log[x]^3 + 3.1604938271604937*Log[x]^4) + 
         x^2*(1804.8104198190426 + 886.4617354831364*Log[x] + 
           202.01258213906132*Log[x]^2 + 38.054120541205414*Log[x]^3 + 
           3.3528265107212474*Log[x]^4) + Lp^4*(5.530864197530864 + 
           7.80246913580247*delta[1 - x] - 2.765432098765432*Lh*
            delta[1 - x] - 5.530864197530864*plusD[0., 1 - x]) + 
         142.12668974589383*plusD[0., 1 - x] + Lp^2*(-181.19856618858074 - 
           12.44240469455496*x^4 + 2.471216271459933*x^5 - 
           0.3005514027316353*x^6 + 179.71640628041797*delta[1 - x] - 
           7.901234567901234*Lh^2*delta[1 - x] + (1 - x)*
            (-1.9753086419753085 + 1.*(67.35802469135803 - 18.962962962962962*
                Log[1 - x])) + 101.1358024691358*Log[1 - x] - 
           6.277290836653386*(1 - x)^2*Log[1 - x] - 2.3197335553705245*
            (1 - x)^3*Log[1 - x] + x^3*(-164.7722972820909 + 
             82.19367537424091*Log[x] - 6.508296902964587*Log[x]^2) + 
           x*(75.15195489995148 + 91.65432098765432*Log[x] + 
             18.962962962962962*Log[x]^2) + x^2*(73.0278811446141 + 
             138.47761649471704*Log[x] + 19.721031407732177*Log[x]^2) + 
           Lh*(36.34567901234568 - 4.7407407407407405*(1 - x) + 
             3.064372211599745*x^4 - 0.7273783587509077*x^5 + 
             0.11439842209072977*x^6 + 58.204221573942185*delta[1 - x] + 
             x*(-4.738846717272606 - 9.481481481481481*Log[x]) + 
             x^2*(0.7491719361638061 - 9.303993480032599*Log[x]) + 
             x^3*(6.279026217228464 - 6.117921774664332*Log[x]) - 
             31.604938271604937*plusD[0., 1 - x]) + 116.4084431478844*
            plusD[0., 1 - x] - 63.20987654320987*plusD[1., 1 - x]) + 
         Lp*(-478.24525761014223 + 0.7450494585812051*x^4 + 
           2.0939376895246937*x^5 - 0.2941335337129804*x^6 + 
           311.2094570786569*delta[1 - x] - 7.374485596707819*Lh^2*
            delta[1 - x] + 108.37860082304526*Log[1 - x] + 
           9.481481481481481*Log[1 - x]^2 + 1.*(1 - x)^2*
            (-10.194053208137715*Log[1 - x] - 1.6080977845683728*
              Log[1 - x]^2) + 1.*(1 - x)^3*(-1.8921124206708975*Log[1 - x] - 
             0.15413737155219037*Log[1 - x]^2) + (1 - x)*
            (-3.899102973269869 + 1.*(226.59638183624077 - 56.69135802469136*
                Log[1 - x] - 4.7407407407407405*Log[1 - x]^2)) + 
           x^3*(33.978484409280235 - 202.7994101181034*Log[x] + 
             87.76228070175439*Log[x]^2 - 17.18751566808724*Log[x]^3) + 
           x^2*(-250.96608586331806 + 170.58951736649917*Log[x] + 
             105.75941583397386*Log[x]^2 + 14.742502585315409*Log[x]^3) + 
           x*(211.79485467720465 + 208.72664724219544*Log[x] + 
             100.34567901234568*Log[x]^2 + 15.407407407407407*Log[x]^3) + 
           Lh*(35.818930041152264 - 3.950617283950617*(1 - x) + 
             1.7544940934771445*x^4 - 0.24206930209858468*x^5 + 
             0.026873385012919894*x^6 + 126.78633515573378*delta[1 - x] + 
             x^2*(-2.871892319873317 - 8.800131817432856*Log[x] - 
               2.4500466853408027*Log[x]^2) + x*(-6.320459496930084 - 
               7.901234567901234*Log[x] - 2.3703703703703702*Log[x]^2) + 
             x^3*(9.233299075025693 - 4.903142209264658*Log[x] - 
               0.42494226327944573*Log[x]^2) - 29.497942386831273*
              plusD[0., 1 - x]) + 253.57267031146756*plusD[0., 1 - x] - 
           58.99588477366255*plusD[1., 1 - x]) + 
         Lp^3*(-12.641975308641975 + 2.3703703703703702*(1 - x) - 
           2.3011899516213017*x^4 + 0.7081466245013991*x^5 - 
           0.16852894429444096*x^6 + 58.157089132366835*delta[1 - x] - 
           2.3703703703703702*Lh^2*delta[1 - x] + 18.962962962962962*
            Log[1 - x] + 0.030855539971949508*(1 - x)^2*Log[1 - x] + 
           0.32322175732217573*(1 - x)^3*Log[1 - x] + 
           x^3*(-2.2690837293304322 + 3.4484771291967595*Log[x]) + 
           x^2*(-1.0639253587789383 + 4.696543405969102*Log[x]) + 
           x*(2.7242094230815868 + 4.7407407407407405*Log[x]) + 
           Lh*(9.481481481481481 + 5.135802469135802*delta[1 - x] - 
             9.481481481481481*plusD[0., 1 - x]) + 10.271604938271604*
            plusD[0., 1 - x] - 18.962962962962962*plusD[1., 1 - x])) + 
       Lp*(1398.758677347916 - 955.5534569716257*x^4 + 19.27347442007787*
          x^5 - 0.2823194040479515*x^6 - 1189.0889508086368*delta[1 - x] - 
         19.90222593356113*Lh^2*delta[1 - x] - 205.91159557421622*
          Log[1 - x] - 274.962962962963*Log[1 - x]^2 + 37.925925925925924*
          Log[1 - x]^3 + (1 - x)*(-2.1932454224643014*(-33.77777777777778 + 
             14.222222222222221*Log[1 - x]) + 1.*(-893.5599002214257 + 
             267.3960373551946*Log[1 - x] + 92.44444444444444*Log[1 - x]^2 - 
             18.962962962962962*Log[1 - x]^3)) + (1 - x)^3*
          (-3.837034789196419*Log[1 - x] + 1.*(-67.27477017364657*
              Log[1 - x] + 13.797613127797115*Log[1 - x]^2 - 
             7.759502418797512*Log[1 - x]^3)) + (1 - x)^2*
          (-10.327554045299904*Log[1 - x] + 
           1.*(14.117109634551495*Log[1 - x] + 37.513888888888886*
              Log[1 - x]^2 - 6.396449704142012*Log[1 - x]^3)) + 
         x^2*(-17746.991014289284 - 7747.98794405374*Log[x] - 
           1598.4197159811497*Log[x]^2 - 348.0036319612591*Log[x]^3 - 
           18.606598984771573*Log[x]^4) + x*(-657.9857241606436 - 
           1073.8160522816404*Log[x] - 464.80894712640793*Log[x]^2 - 
           188.44444444444446*Log[x]^3 - 16.790123456790123*Log[x]^4) + 
         x^3*(19586.87362799544 - 10059.309217721477*Log[x] + 
           3772.044126069227*Log[x]^2 - 517.6375464684015*Log[x]^3 + 
           113.13428357089272*Log[x]^4) + Lh*(66.0737756574865 - 
           8.521619766643788*x^4 + 1.82381584772023*x^5 - 0.20328336902212707*
            x^6 - 268.73696704558654*delta[1 - x] - 59.25925925925925*
            Log[1 - x] + 18.962962962962962*Log[1 - x]^2 - 
           2.6666666666666665*(1 - x)^3*(-0.601063829787234*Log[1 - x] + 
             0.5088757396449705*Log[1 - x]^2) - 2.6666666666666665*(1 - x)^2*
            (-2.400749063670412*Log[1 - x] + 1.1912832929782082*
              Log[1 - x]^2) - 2.6666666666666665*(1 - x)*
            (10.035438341063513 - 13.333333333333334*Log[1 - x] + 
             3.5555555555555554*Log[1 - x]^2) + x^3*(104.03537414965986 - 
             116.55629139072848*Log[x] + 46.95410628019324*Log[x]^2 - 
             6.498358698895851*Log[x]^3) + x^2*(-168.770081300813 + 
             20.002604166666664*Log[x] + 36.8796362766212*Log[x]^2 + 
             6.793498534505728*Log[x]^3) + x*(43.87844373884538 + 
             104.2962962962963*Log[x] + 24.88888888888889*Log[x]^2 + 
             7.111111111111111*Log[x]^3) - 79.60890373424452*
            plusD[0., 1 - x]) - 537.4739340911725*plusD[0., 1 - x] - 
         159.21780746848913*plusD[1., 1 - x]) + 
       Lp^4*(-100.74074074074073 + 9.481481481481481*(1 - x) - 
         7.6667520273154075*x^4 + 2.1436716077537055*x^5 - 
         0.4514546091833158*x^6 - 29.265654043153358*delta[1 - x] - 
         4.7407407407407405*Lh^2*delta[1 - x] + 37.925925925925924*
          Log[1 - x] + 0.061711079943899017*(1 - x)^2*Log[1 - x] + 
         0.6464442197505897*(1 - x)^3*Log[1 - x] + 
         x^3*(-10.817193510620505 + 13.014875340456735*Log[x]) + 
         x^2*(-2.8770226537216823 + 18.69708118714741*Log[x]) + 
         x*(10.187267752868639 + 18.962962962962962*Log[x]) + 
         Lh*(18.962962962962962 + 45.629629629629626*delta[1 - x] - 
           18.962962962962962*plusD[0., 1 - x]) + 91.25925925925927*
          plusD[0., 1 - x] - 37.925925925925924*plusD[1., 1 - x]) + 
       Lp^2*(1217.187941857941 - 172.42961421335633*x^4 + 
         7.763462504945618*x^5 - 0.2510197117637307*x^6 - 
         1196.9920877250138*delta[1 - x] + 80.83275534941741*Lh^2*
          delta[1 - x] - 1188.291672424969*Log[1 - x] + 161.18518518518516*
          Log[1 - x]^2 + (1 - x)^3*(1.063358119384866*Log[1 - x] + 
           1.*(18.829745596868886*Log[1 - x] - 13.978671041837572*
              Log[1 - x]^2) - 1.3333333333333333*(-0.601063829787234*
              Log[1 - x] + 0.5088757396449705*Log[1 - x]^2)) + 
         (1 - x)^2*(0.1015106577017138*Log[1 - x] + 
           1.*(85.38259109311741*Log[1 - x] - 25.280911062906725*
              Log[1 - x]^2) - 1.3333333333333333*(-2.400749063670412*
              Log[1 - x] + 1.1912832929782082*Log[1 - x]^2)) + 
         (1 - x)*(15.596411893079477 + 1.*(-528.3424792991304 + 
             412.44444444444446*Log[1 - x] - 75.85185185185185*
              Log[1 - x]^2) - 1.3333333333333333*(10.035438341063513 - 
             13.333333333333334*Log[1 - x] + 3.5555555555555554*
              Log[1 - x]^2)) + x*(-444.429792423141 - 405.85486658149836*
            Log[x] - 263.1111111111111*Log[x]^2 - 24.888888888888886*
            Log[x]^3) + x^2*(291.75842442902393 - 584.8361429698508*Log[x] - 
           375.73003562996837*Log[x]^2 - 23.175168540966315*Log[x]^3) + 
         x^3*(265.64111300895155 + 707.0865080284223*Log[x] - 
           225.69874757164715*Log[x]^2 + 86.02078870167028*Log[x]^3) - 
         701.4316613304434*plusD[0., 1 - x] + Lh*(-415.77546463973056 - 
           32.10431293881645*x^4 + 5.422855205154289*x^5 - 
           0.6259541984732824*x^6 - 350.7158306652217*delta[1 - x] + 
           75.85185185185185*Log[1 - x] - 12.556799999999999*(1 - x)^2*
            Log[1 - x] - 4.6652748782185105*(1 - x)^3*Log[1 - x] - 
           2.6666666666666665*(1 - x)*(-33.77777777777778 + 
             14.222222222222221*Log[1 - x]) + x^3*(-232.9029029029029 + 
             119.68412570507655*Log[x] + 0.5901533494753833*Log[x]^2) + 
           x*(113.14049787492408 + 99.55555555555556*Log[x] + 
             42.666666666666664*Log[x]^2) + x^2*(139.95870206489673 + 
             191.46901356802346*Log[x] + 44.04810360777058*Log[x]^2) + 
           323.3310213976697*plusD[0., 1 - x]) + 646.6620427953393*
          plusD[1., 1 - x]) + Lp^3*(-26.683718638395078 - 
         5.181128432025046*x^4 - 0.7191875619435995*x^5 + 
         0.5402287500322002*x^6 - 566.7478358117281*delta[1 - x] - 
         3.1604938271604937*Lh^3*delta[1 - x] - 350.81481481481484*
          Log[1 - x] + 75.85185185185185*Log[1 - x]^2 + 
         (1 - x)*(-1.3333333333333333*(-33.77777777777778 + 
             14.222222222222221*Log[1 - x]) + 1.*(-90.8641975308642 + 
             37.925925925925924*Log[1 - x])) + (1 - x)^3*
          (-2.3326374391092553*Log[1 - x] + 1.*(2.803*Log[1 - x] - 
             2.654124457308249*Log[1 - x]^2)) + (1 - x)^2*
          (-6.2783999999999995*Log[1 - x] + 
           1.*(14.065182829888712*Log[1 - x] + 0.12876712328767123*
              Log[1 - x]^2)) + x^2*(-46.44557814602189 - 146.52274228662023*
            Log[x] + 8.56593214576563*Log[x]^2) + 
         x*(-55.348114082045996 - 106.66666666666669*Log[x] + 
           8.691358024691358*Log[x]^2) + x^3*(169.17846620637104 - 
           85.02716791669249*Log[x] + 24.374374920351727*Log[x]^2) + 
         Lh^2*(18.962962962962962 + 39.1111111111111*delta[1 - x] - 
           18.962962962962962*plusD[0., 1 - x]) + 71.32569473235957*
          plusD[0., 1 - x] + Lh*(-175.4074074074074 + 18.962962962962962*
            (1 - x) - 15.333504054630815*x^4 + 4.287343215507411*x^5 - 
           0.9029092183666316*x^6 + 35.66284736617976*delta[1 - x] + 
           75.85185185185185*Log[1 - x] + 0.12342215988779803*(1 - x)^2*
            Log[1 - x] + 1.2928884395011795*(1 - x)^3*Log[1 - x] + 
           x^3*(-21.63438702124101 + 26.02975068091347*Log[x]) + 
           x^2*(-5.754045307443365 + 37.39416237429482*Log[x]) + 
           x*(20.374535505737278 + 37.925925925925924*Log[x]) + 
           156.44444444444443*plusD[0., 1 - x] - 75.85185185185185*
            plusD[1., 1 - x]) + 312.8888888888889*plusD[1., 1 - x] - 
         75.85185185185185*plusD[2., 1 - x]))
 
tPDFN["qqb"] = as^2*(-0.4444444444444444 - 25.546806649168854*x^4 - 
       1.0973936899862826*x^5 + 0.24396135265700483*x^6 + 
       x*(2.589189008741018 - 0.2962962962962963*Log[x]^3) + 
       x^2*(344.41622760800846 + 132.77343173431734*Log[x] + 
         19.88233695652174*Log[x]^2 + 1.2087399236317353*Log[x]^3) + 
       x^3*(-320.16073245167854 + 242.94202633504023*Log[x] - 
         48.84642032332564*Log[x]^2 + 15.54989816700611*Log[x]^3) + 
       Lp*(-0.8888888888888888 + 30.231368186874306*x^4 - 
         5.636552440290758*x^5 + 0.6884875846501128*x^6 + 
         x^3*(-14.019141914191419 - 31.756813417190777*Log[x] - 
           4.54868154158215*Log[x]^2) + x*(6.740793939810242 - 
           1.7777777777777777*Log[x]^2) + x^2*(-17.116067740603057 + 
           5.320987654320987*Log[x] + 1.5644736842105262*Log[x]^2))) + 
     as^3*(27.582260810962957 - 35796.19285667346*x^4 + 
       1079.6260930608055*x^5 - 57.36011000161983*x^6 + 
       1.*(1 - x)*(-47.64211696441044 - 19.777334039881868*Log[1 - x] - 
         3.131864875684301*Log[1 - x]^2) + 1.*(1 - x)^2*
        (13.747237569060774*Log[1 - x] - 0.884453781512605*Log[1 - x]^2) + 
       1.*(1 - x)^3*(9.176100628930818*Log[1 - x] + 1.2369614512471656*
          Log[1 - x]^2) - 3.259259259259259*Log[x] - 3.259259259259259*
        Log[x]^2 + x^2*(15690.894308432122 - 16134.191051554926*Log[x] - 
         6987.759103849808*Log[x]^2 - 1032.0745082805317*Log[x]^3 - 
         69.48317046688382*Log[x]^4 - 1.9847259658580414*Log[x]^5) + 
       x*(168.748015746647 + 32.297980952262115*Log[x] - 
         32.90837521328306*Log[x]^2 - 21.649426128824214*Log[x]^3 - 
         3.5308641975308643*Log[x]^4 - 0.11851851851851852*Log[x]^5) + 
       x^3*(18886.70228539226 + 66024.33518885539*Log[x] - 
         1326.8600098813965*Log[x]^2 + 9669.087951089356*Log[x]^3 + 
         99.21512770137525*Log[x]^4 + 218.51545893719808*Log[x]^5) + 
       Lp^3*(1.1851851851851851 - 40.30849091583241*x^4 + 
         7.51540325372101*x^5 - 0.9179834462001504*x^6 + 
         x^2*(22.82142365413741 - 7.094650205761316*Log[x] - 
           2.0859649122807014*Log[x]^2) + x*(-8.987725253080322 + 
           2.3703703703703702*Log[x]^2) + x^3*(18.69218921892189 + 
           42.3424178895877*Log[x] + 6.064908722109533*Log[x]^2)) + 
       Lp^2*(5.3333309312944825 + 822.2141182672678*x^4 - 
         142.67929207348234*x^5 + 16.962324629759124*x^6 - 
         0.22698072805139186*(1 - x)^2*Log[1 - x] - 1.9849170437405732*
          (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(-14.518518518518519 + 
           4.7407407407407405*Log[1 - x]) + x*(133.783107315252 + 
           67.12638831305865*Log[x] - 19.555555555555557*Log[x]^2 - 
           2.765432098765432*Log[x]^3) + x^2*(2241.3509020494257 + 
           991.2842713144114*Log[x] + 184.0674103737605*Log[x]^2 + 
           9.866783426172962*Log[x]^3) + x^3*(-3076.9644940904795 + 
           878.1734222509542*Log[x] - 651.5988265035726*Log[x]^2 + 
           68.83278018644017*Log[x]^3) + Lh*(2.3703703703703702 - 
           80.61698183166482*x^4 + 15.03080650744202*x^5 - 
           1.8359668924003008*x^6 + x^2*(45.64284730827482 - 
             14.189300411522632*Log[x] - 4.171929824561403*Log[x]^2) + 
           x*(-17.975450506160644 + 4.7407407407407405*Log[x]^2) + 
           x^3*(37.38437843784378 + 84.6848357791754*Log[x] + 
             12.129817444219066*Log[x]^2))) + 
       Lp*(3.744559991128316 - 16697.93408339497*x^4 + 583.0910696455693*
          x^5 - 27.811947965603167*x^6 + 1.*(1 - x)*(-45.55235816360851 - 
           16.420818883735436*Log[1 - x]) - 9.425105485232068*(1 - x)^2*
          Log[1 - x] - 7.871515151515151*(1 - x)^3*Log[1 - x] + 
         x^2*(-199854.2904972155 - 75546.69388968662*Log[x] - 
           11487.959689502193*Log[x]^2 - 815.5231175693527*Log[x]^3 - 
           24.34095860566449*Log[x]^4) + x*(65.16487809970324 - 
           96.32400198939692*Log[x] - 52.25543995877237*Log[x]^2 - 
           20.14814814814815*Log[x]^3 - 0.9876543209876543*Log[x]^4) + 
         x^3*(215928.036023729 - 108456.47155786009*Log[x] + 
           42923.342784830646*Log[x]^2 - 3937.7038369304555*Log[x]^3 + 
           1048.6296458242239*Log[x]^4) + Lh*(1.1851851851851851 + 
           68.12481773111693*x^4 + 2.9263831732967533*x^5 - 
           0.6505636070853462*x^6 + x^3*(853.7619532044761 - 
             647.8454035601072*Log[x] + 130.2571208622017*Log[x]^2 - 
             41.466395112016286*Log[x]^3) + x^2*(-918.4432736213558 - 
             354.0624846248462*Log[x] - 53.0195652173913*Log[x]^2 - 
             3.223306463017961*Log[x]^3) + x*(-6.90450402330938 + 
             0.7901234567901234*Log[x]^3))) + 
       Nf*(-0.2547887671499165 + 1297.4730354391372*x^4 - 
         39.0648988136776*x^5 + 1.2375415282392026*x^6 + 
         1.*(1 - x)^2*(-1.4929396662387677*Log[1 - x] - 0.02704626334519573*
            Log[1 - x]^2) + 1.*(1 - x)*(2.8751714677640603 + 
           1.0534979423868314*Log[1 - x] + 0.19753086419753085*
            Log[1 - x]^2) + 1.*(1 - x)^3*(0.573049645390071*Log[1 - x] + 
           0.6724546172059984*Log[1 - x]^2) + 0.19753086419753085*Log[x] + 
         0.19753086419753085*Log[x]^2 + x^3*(-18136.87532244196 + 
           9245.24042145594*Log[x] - 3577.272154556909*Log[x]^2 + 
           339.6925373134328*Log[x]^3 - 86.9686956521739*Log[x]^4) + 
         x*(-14.40933740560525 + 2.5233490814735577*Log[x] + 
           5.255094711946717*Log[x]^2 + 1.0973936899862826*Log[x]^3 + 
           0.26337448559670784*Log[x]^4) + x^2*(16891.893769152197 + 
           6391.2934102934105*Log[x] + 974.2295652173913*Log[x]^2 + 
           69.58673811118554*Log[x]^3 + 1.8836276083467094*Log[x]^4) + 
         Lp^2*(0.5925925925925926*(1 - x) - 20.15424610051993*x^4 + 
           3.757703081232493*x^5 - 0.4589928057553957*x^6 + 
           x^2*(11.41071111899273 - 3.5473251028806585*Log[x] - 
             1.042982456140351*Log[x]^2) + x*(-3.9012700339475685 + 
             1.1851851851851851*Log[x]^2) + x^3*(9.346094946401225 + 
             21.17120954003407*Log[x] + 3.032454361054767*Log[x]^2)) + 
         Lp*(12.21125*x^4 + 10.650789908040556*x^5 - 1.7197106690777577*x^6 + 
           0.024881516587677725*(1 - x)^2*Log[1 - x] + 0.703956343792633*
            (1 - x)^3*Log[1 - x] + 1.*(1 - x)*(1.9753086419753085 + 
             1.1851851851851851*Log[1 - x]) + x^3*(665.2854528819762 - 
             447.94616639477977*Log[x] + 102.21864211737629*Log[x]^2 - 
             31.48742603550296*Log[x]^3) + x^2*(-679.8453473132372 - 
             277.317107093185*Log[x] - 43.35084594835263*Log[x]^2 - 
             2.902155887230514*Log[x]^3) + x*(-6.5824357748638676 + 
             3.8991029732698697*Log[x] + 3.950617283950617*Log[x]^2 + 
             1.1851851851851851*Log[x]^3))))


==> anc/tPS.m <==
tPS["qq"] = -4*as*CF + as^2*(CF*Nf*TF*(80/9 + (16*x*H[0, x])/(3*(-1 + x))) + 
       CF^2*(-4*(-1 + x) + (12*x*H[0, x])/(-1 + x) - (16*x*H[2, x])/
          (-1 + x) - (16*x*H[1, 0, x])/(-1 + x)) + 
       CA*CF*((-44*x*H[0, x])/(3*(-1 + x)) - (8*x*H[0, 0, x])/(-1 + x) + 
         (2*(-143 + 9*x + 36*zeta[2]))/9)) + 
     as^3*(CF*Nf^2*TF^2*((-32*(-5 + 3*x))/27 - (320*x*H[0, x])/
          (27*(-1 + x)) - (64*x*H[0, 0, x])/(9*(-1 + x))) + 
       CF^2*Nf*TF*((640*x*H[2, x])/(9*(-1 + x)) + (128*x*H[3, x])/
          (3*(-1 + x)) - (32*x*H[0, 0, x])/(-1 + x) + (640*x*H[1, 0, x])/
          (9*(-1 + x)) + (128*x*H[2, 0, x])/(3*(-1 + x)) + 
         (64*x*H[0, 0, 0, x])/(3*(-1 + x)) + (256*x*H[1, 0, 0, x])/
          (3*(-1 + x)) + (8*x*H[0, x]*(-9 + 4*x - 8*zeta[2]))/(3*(-1 + x)) + 
         (4*(-137 + 109*x + 28*x^2 + 144*zeta[3] - 240*x*zeta[3]))/
          (9*(-1 + x))) + CF^3*((-16*(-5 + x)*H[2, x])/3 + 
         (32*x*(9 + x)*H[3, x])/3 - (64*x*H[4, x])/(-1 + x) + 
         (64*x*H[-3, 0, x])/(-1 + x) + (64*x*(9 + x)*H[-2, 0, x])/3 + 
         (8*(1 + x)*(1 + 4*x + x^2)*H[-1, 0, x])/(3*x) - 
         (32*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/(3*x) - 
         (4*(-4 + 21*x + 20*x^2 + 2*x^3)*H[0, 0, x])/(3*(-1 + x)) - 
         16*(-1 + x)*H[1, 0, x] - (256*x*H[1, 3, x])/(-1 + x) + 
         (96*x*H[2, 0, x])/(-1 + x) - (128*x*H[2, 2, x])/(-1 + x) - 
         (128*x*H[3, 0, x])/(-1 + x) - (128*x*H[3, 1, x])/(-1 + x) - 
         (384*x*H[-2, -1, 0, x])/(-1 + x) + (192*x*H[-2, 0, 0, x])/(-1 + x) - 
         (64*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) + 
         (16*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) - 
         (16*x*(9 + x)*H[0, 0, 0, x])/3 - (256*x*H[1, -2, 0, x])/(-1 + x) + 
         (192*x*H[1, 0, 0, x])/(-1 + x) - (128*x*H[1, 2, 0, x])/(-1 + x) - 
         (64*x*H[2, 0, 0, x])/(-1 + x) - (128*x*H[2, 1, 0, x])/(-1 + x) + 
         (64*x*H[0, 0, 0, 0, x])/(-1 + x) + (128*x*H[1, 0, 0, 0, x])/
          (-1 + x) - (192*x*H[-2, x]*zeta[2])/(-1 + x) - 
         (2*H[0, x]*(4 + 127*x - 140*x^2 - 144*x*zeta[2] + 64*x^2*zeta[2] + 
            8*x^3*zeta[2] + 48*x*zeta[3]))/(3*(-1 + x)) - 
         (8*H[1, x]*(-25*x + 50*x^2 - 25*x^3 + 2*zeta[2] + 16*x*zeta[2] - 
            36*x^2*zeta[2] + 16*x^3*zeta[2] + 2*x^4*zeta[2] + 
            144*x^2*zeta[3]))/(3*(-1 + x)*x) + 
         (8*(13 - 26*x + 13*x^2 + 8*zeta[2] - 13*x*zeta[2] + 4*x^2*zeta[2] + 
            x^3*zeta[2] - 18*x*zeta[3] + 16*x^2*zeta[3] + 2*x^3*zeta[3] - 
            27*x*zeta[4]))/(3*(-1 + x))) + CA^2*CF*(8*(1 + x)*H[2, x] + 
         (8*x*(-38 + 24*x + 3*x^2)*H[3, x])/(3*(-1 + x)) - 
         (32*x*H[4, x])/(-1 + x) - (32*x*H[-3, 0, x])/(-1 + x) + 
         (8*x*(-3 + 8*x + x^2)*H[-2, 0, x])/(-1 + x) - (64*x*H[-2, 2, x])/
          (-1 + x) - (4*(1 + x)*(1 - 4*x + x^2)*H[-1, 0, x])/(3*x) - 
         (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/x + 
         (4*x*(-398 + 6*x + 3*x^2)*H[0, 0, x])/(9*(-1 + x)) - 
         (128*x*H[1, 3, x])/(-1 + x) - (128*x*H[-2, -1, 0, x])/(-1 + x) + 
         (32*x*H[-2, 0, 0, x])/(-1 + x) - (8*(1 + x)*(1 + 8*x + x^2)*
           H[-1, -1, 0, x])/x - (248*x*H[0, 0, 0, x])/(3*(-1 + x)) - 
         (192*x*H[1, -2, 0, x])/(-1 + x) + (88*x*H[1, 0, 0, x])/(-1 + x) + 
         (64*x*H[2, 0, 0, x])/(-1 + x) + (32*x*H[0, 0, 0, 0, x])/(-1 + x) + 
         (96*x*H[1, 0, 0, 0, x])/(-1 + x) + (128*x*H[1, 1, 0, 0, x])/
          (-1 + x) + (4*(1 + x)*(1 + 8*x + x^2)*H[-1, x]*zeta[2])/x + 
         (32*x*H[1, 0, x]*zeta[2])/(-1 + x) - 
         (4*H[0, x]*(9 + 1349*x - 315*x^2 - 1044*x*zeta[2] + 
            432*x^2*zeta[2] + 54*x^3*zeta[2] + 864*x*zeta[3]))/
          (27*(-1 + x)) - (4*H[1, x]*(-23*x + 46*x^2 - 23*x^3 + 3*zeta[2] + 
            24*x*zeta[2] - 54*x^2*zeta[2] + 24*x^3*zeta[2] + 3*x^4*zeta[2] + 
            216*x^2*zeta[3]))/(3*(-1 + x)*x) - 
         (2*(-793 + 851*x - 58*x^2 + 500*zeta[2] - 518*x*zeta[2] + 
            12*x^2*zeta[2] + 6*x^3*zeta[2] - 132*zeta[3] - 90*x*zeta[3] + 
            144*x^2*zeta[3] + 18*x^3*zeta[3] - 396*zeta[4] + 864*x*zeta[4]))/
          (9*(-1 + x))) + CA*(CF*Nf*TF*((8*(-1 + x)*H[1, x])/3 + 
           (32*x*H[3, x])/(3*(-1 + x)) + (224*x*H[0, 0, x])/(3*(-1 + x)) + 
           (64*x*H[0, 0, 0, x])/(3*(-1 + x)) - (32*x*H[1, 0, 0, x])/
            (-1 + x) - (8*x*H[0, x]*(-343 + 9*x + 72*zeta[2]))/
            (27*(-1 + x)) + (8*(-164 + 119*x + 45*x^2 + 120*zeta[2] - 
              120*x*zeta[2] - 252*zeta[3] + 324*x*zeta[3]))/(27*(-1 + x))) + 
         CF^2*((-64*x*(-8 + 8*x + x^2)*H[3, x])/(3*(-1 + x)) - 
           (32*x*H[4, x])/(-1 + x) + (32*x*H[-3, 0, x])/(-1 + x) - 
           (16*x*(-27 + 40*x + 5*x^2)*H[-2, 0, x])/(3*(-1 + x)) + 
           (128*x*H[-2, 2, x])/(-1 + x) + (4*(1 + x)*(1 - 12*x + x^2)*
             H[-1, 0, x])/(3*x) + (64*(1 + x)*(1 + 8*x + x^2)*H[-1, 2, x])/
            (3*x) + (256*x*H[1, 3, x])/(-1 + x) - (352*x*H[2, 0, x])/
            (3*(-1 + x)) - (32*x*H[3, 0, x])/(-1 + x) + 
           (448*x*H[-2, -1, 0, x])/(-1 + x) - (160*x*H[-2, 0, 0, x])/
            (-1 + x) + (80*(1 + x)*(1 + 8*x + x^2)*H[-1, -1, 0, x])/(3*x) - 
           (8*(1 + x)*(1 + 8*x + x^2)*H[-1, 0, 0, x])/(3*x) + 
           (8*x*(14 + 8*x + x^2)*H[0, 0, 0, x])/(3*(-1 + x)) + 
           (512*x*H[1, -2, 0, x])/(-1 + x) - (992*x*H[1, 0, 0, x])/
            (3*(-1 + x)) - (160*x*H[2, 0, 0, x])/(-1 + x) - 
           (160*x*H[0, 0, 0, 0, x])/(-1 + x) - (352*x*H[1, 0, 0, 0, x])/
            (-1 + x) - (256*x*H[1, 1, 0, 0, x])/(-1 + x) + 
           (96*x*H[-2, x]*zeta[2])/(-1 + x) - (8*(1 + x)*(1 + 8*x + x^2)*
             H[-1, x]*zeta[2])/x - (4*H[0, 0, x]*(2 - 75*x - 6*x^2 + x^3 - 
              96*x*zeta[2]))/(3*(-1 + x)) - (8*H[2, x]*(-33 + 286*x + 
              15*x^2 - 72*x*zeta[2]))/(9*(-1 + x)) + 
           (8*H[1, 0, x]*(9 - 286*x + 9*x^2 + 72*x*zeta[2]))/(9*(-1 + x)) + 
           (2*H[0, x]*(6 + 377*x - 232*x^2 - 416*x*zeta[2] + 224*x^2*zeta[
                2] + 28*x^3*zeta[2] + 408*x*zeta[3]))/(3*(-1 + x)) + 
           (8*H[1, x]*(-41*x + 82*x^2 - 41*x^3 + 4*zeta[2] + 32*x*zeta[2] - 
              72*x^2*zeta[2] + 32*x^3*zeta[2] + 4*x^4*zeta[2] + 
              288*x^2*zeta[3]))/(3*(-1 + x)*x) + 
           (4*(-218 + 436*x - 218*x^2 - 60*zeta[2] + 57*x*zeta[2] + 
              3*x^3*zeta[2] - 168*x*zeta[3] + 96*x^2*zeta[3] + 
              12*x^3*zeta[3] + 621*x*zeta[4]))/(9*(-1 + x))))) + 
     delta[1 - x]*(3*as*CF + (17*as^2*CA*CF)/6 - (1657*as^3*CA^2*CF)/36 + 
       (3*as^2*CF^2)/2 + (151*as^3*CA*CF^2)/4 + (29*as^3*CF^3)/2 - 
       (as^2*CF*Nf)/3 + 20*as^3*CA*CF*Nf - 23*as^3*CF^2*Nf - 
       (17*as^3*CF*Nf^2)/9 + (44*as^2*CA*CF*zeta[2])/3 + 
       (4496*as^3*CA^2*CF*zeta[2])/27 - 12*as^2*CF^2*zeta[2] - 
       (410*as^3*CA*CF^2*zeta[2])/3 + 18*as^3*CF^3*zeta[2] - 
       (8*as^2*CF*Nf*zeta[2])/3 - (1336*as^3*CA*CF*Nf*zeta[2])/27 + 
       (20*as^3*CF^2*Nf*zeta[2])/3 + (80*as^3*CF*Nf^2*zeta[2])/27 - 
       12*as^2*CA*CF*zeta[3] - (1552*as^3*CA^2*CF*zeta[3])/9 + 
       24*as^2*CF^2*zeta[3] + (844*as^3*CA*CF^2*zeta[3])/3 + 
       68*as^3*CF^3*zeta[3] + (200*as^3*CA*CF*Nf*zeta[3])/9 - 
       (136*as^3*CF^2*Nf*zeta[3])/3 - (16*as^3*CF*Nf^2*zeta[3])/9 + 
       16*as^3*CA*CF^2*zeta[2]*zeta[3] - 32*as^3*CF^3*zeta[2]*zeta[3] - 
       5*as^3*CA^2*CF*zeta[4] - (494*as^3*CA*CF^2*zeta[4])/3 + 
       144*as^3*CF^3*zeta[4] + 2*as^3*CA*CF*Nf*zeta[4] + 
       (116*as^3*CF^2*Nf*zeta[4])/3 + 40*as^3*CA^2*CF*zeta[5] + 
       120*as^3*CA*CF^2*zeta[5] - 240*as^3*CF^3*zeta[5]) + 
     plusD[0, 1 - x]*(4*as*CF + (268*as^2*CA*CF)/9 + (490*as^3*CA^2*CF)/3 - 
       (40*as^2*CF*Nf)/9 - (836*as^3*CA*CF*Nf)/27 - (110*as^3*CF^2*Nf)/3 - 
       (16*as^3*CF*Nf^2)/27 - 8*as^2*CA*CF*zeta[2] - 
       (1072*as^3*CA^2*CF*zeta[2])/9 + (160*as^3*CA*CF*Nf*zeta[2])/9 + 
       88*as^3*CA^2*CF*zeta[4] + (88*as^3*CA^2*CF*Zeta[3])/3 - 
       (112*as^3*CA*CF*Nf*Zeta[3])/3 + 32*as^3*CF^2*Nf*Zeta[3])
 
tPS["qqb"] = as^2*(CA*CF*((-16*x*H[-1, 0, x])/(1 + x) + 
         (8*x*H[0, 0, x])/(1 + x) - (2*(-1 + x^2 + 4*x*zeta[2]))/(1 + x)) + 
       CF^2*((32*x*H[-1, 0, x])/(1 + x) - (16*x*H[0, 0, x])/(1 + x) + 
         (4*(-1 + x^2 + 4*x*zeta[2]))/(1 + x))) + 
     as^3*(CF^2*Nf*TF*((32*(-1 + x)*H[1, x])/3 - (128*x*H[3, x])/
          (3*(1 + x)) - (128*x*H[-2, 0, x])/(3*(1 + x)) - 
         (1280*x*H[-1, 0, x])/(9*(1 + x)) + (256*x*H[-1, 2, x])/(3*(1 + x)) + 
         (640*x*H[0, 0, x])/(9*(1 + x)) - (128*x*H[-1, 0, 0, x])/
          (3*(1 + x)) + (128*x*H[0, 0, 0, x])/(3*(1 + x)) - 
         (256*x*H[-1, x]*zeta[2])/(3*(1 + x)) + (64*x*H[0, x]*zeta[2])/
          (3*(1 + x)) - (16*(-7 + 7*x^2 + 40*x*zeta[2] - 36*x*zeta[3]))/
          (9*(1 + x))) + CF^3*((32*x*(-27 - 16*x + 2*x^2)*H[3, x])/
          (3*(1 + x)) - (384*x*H[4, x])/(1 + x) + (192*x*H[-3, 0, x])/
          (1 + x) + (32*x*(-18 - 8*x + x^2)*H[-2, 0, x])/(3*(1 + x)) + 
         (896*x*H[-2, 2, x])/(1 + x) - (64*(1 - 8*x - 27*x^2 - 8*x^3 + x^4)*
           H[-1, 2, x])/(3*x*(1 + x)) + (1024*x*H[-1, 3, x])/(1 + x) + 
         16*(-1 + x)*H[1, 0, x] - (64*x*H[3, 0, x])/(1 + x) - 
         (256*x*H[-2, -1, 0, x])/(1 + x) + (832*x*H[-2, 0, 0, x])/(1 + x) - 
         (256*x*H[-1, -2, 0, x])/(1 + x) - (32*(1 + x)*(1 - 10*x + x^2)*
           H[-1, -1, 0, x])/(3*x) - (1536*x*H[-1, -1, 2, x])/(1 + x) - 
         (16*(1 - 8*x - 8*x^3 + x^4)*H[-1, 0, 0, x])/(3*x*(1 + x)) + 
         (128*x*H[-1, 2, 0, x])/(1 + x) + (16*x*(18 - 8*x + x^2)*
           H[0, 0, 0, x])/(3*(1 + x)) - (1280*x*H[-1, -1, 0, 0, x])/(1 + x) + 
         (704*x*H[-1, 0, 0, 0, x])/(1 + x) - (192*x*H[0, 0, 0, 0, x])/
          (1 + x) - (1024*x*H[-2, x]*zeta[2])/(1 + x) + 
         (1536*x*H[-1, -1, x]*zeta[2])/(1 + x) + 
         (16*H[2, x]*(1 + 8*x + 7*x^2 - 36*x*zeta[2]))/(3*(1 + x)) + 
         (8*H[0, 0, x]*(2 + 19*x + 18*x^2 + x^3 + 168*x*zeta[2]))/
          (3*(1 + x)) - (8*(-1 + x)*H[1, x]*(-23*x + 4*zeta[2] - 
            32*x*zeta[2] + 4*x^2*zeta[2]))/(3*x) - 
         (8*H[-1, 0, x]*(1 - 2*x^2 + x^4 + 480*x^2*zeta[2]))/(3*x*(1 + x)) - 
         (8*H[0, x]*(1 - 30*x - 13*x^2 - 108*x*zeta[2] - 80*x^2*zeta[2] + 
            10*x^3*zeta[2] - 156*x*zeta[3]))/(3*(1 + x)) + 
         (16*H[-1, x]*(zeta[2] - 8*x*zeta[2] - 30*x^2*zeta[2] - 
            8*x^3*zeta[2] + x^4*zeta[2] - 72*x^2*zeta[3]))/(x*(1 + x)) - 
         (8*(-13 + 13*x^2 + 4*zeta[2] + 15*x*zeta[2] + 12*x^2*zeta[2] + 
            x^3*zeta[2] - 126*x*zeta[3] - 64*x^2*zeta[3] + 8*x^3*zeta[3] + 
            105*x*zeta[4]))/(3*(1 + x))) + 
       CA^2*CF*((8*x*(-49 - 24*x + 3*x^2)*H[3, x])/(3*(1 + x)) - 
         (64*x*H[4, x])/(1 + x) + (32*x*H[-3, 0, x])/(1 + x) + 
         (8*x*(-49 - 24*x + 3*x^2)*H[-2, 0, x])/(3*(1 + x)) + 
         (256*x*H[-2, 2, x])/(1 + x) - (8*(3 - 24*x - 98*x^2 - 24*x^3 + 
            3*x^4)*H[-1, 2, x])/(3*x*(1 + x)) + (256*x*H[-1, 3, x])/(1 + x) + 
         (128*x*H[-2, 0, 0, x])/(1 + x) - (8*(1 + x)*(1 - 10*x + x^2)*
           H[-1, -1, 0, x])/x - (512*x*H[-1, -1, 2, x])/(1 + x) - 
         (176*x*H[-1, 0, 0, x])/(3*(1 + x)) + (248*x*H[0, 0, 0, x])/
          (3*(1 + x)) - (256*x*H[-1, -1, 0, 0, x])/(1 + x) + 
         (96*x*H[-1, 0, 0, 0, x])/(1 + x) - (32*x*H[0, 0, 0, 0, x])/(1 + x) - 
         (4*x*H[0, 0, x]*(-277 - 6*x + 3*x^2 - 216*zeta[2]))/(9*(1 + x)) - 
         (256*x*H[-2, x]*zeta[2])/(1 + x) + (512*x*H[-1, -1, x]*zeta[2])/
          (1 + x) + (8*H[2, x]*(1 + 2*x + x^2 - 8*x*zeta[2]))/(1 + x) + 
         (4*H[-1, 0, x]*(3 + 12*x - 518*x^2 + 12*x^3 + 3*x^4 - 
            792*x^2*zeta[2]))/(9*x*(1 + x)) - 
         (4*(-1 + x)*H[1, x]*(-17*x + 3*zeta[2] - 24*x*zeta[2] + 
            3*x^2*zeta[2]))/(3*x) - (4*H[0, x]*(1 - 22*x - 5*x^2 - 
            58*x*zeta[2] - 48*x^2*zeta[2] + 6*x^3*zeta[2] - 96*x*zeta[3]))/
          (3*(1 + x)) + (4*H[-1, x]*(3*zeta[2] - 24*x*zeta[2] - 
            142*x^2*zeta[2] - 24*x^3*zeta[2] + 3*x^4*zeta[2] - 
            288*x^2*zeta[3]))/(3*x*(1 + x)) + 
         (2*(179 - 179*x^2 - 36*zeta[2] - 590*x*zeta[2] - 12*x^2*zeta[2] + 
            6*x^3*zeta[2] + 558*x*zeta[3] + 144*x^2*zeta[3] - 
            18*x^3*zeta[3] + 360*x*zeta[4]))/(9*(1 + x))) + 
       CA*(CF*Nf*TF*((-16*(-1 + x)*H[1, x])/3 + (64*x*H[3, x])/(3*(1 + x)) + 
           (64*x*H[-2, 0, x])/(3*(1 + x)) + (640*x*H[-1, 0, x])/(9*(1 + x)) - 
           (128*x*H[-1, 2, x])/(3*(1 + x)) - (320*x*H[0, 0, x])/(9*(1 + x)) + 
           (64*x*H[-1, 0, 0, x])/(3*(1 + x)) - (64*x*H[0, 0, 0, x])/
            (3*(1 + x)) + (128*x*H[-1, x]*zeta[2])/(3*(1 + x)) - 
           (32*x*H[0, x]*zeta[2])/(3*(1 + x)) + 
           (8*(-7 + 7*x^2 + 40*x*zeta[2] - 36*x*zeta[3]))/(9*(1 + x))) + 
         CF^2*((-16*x*(-76 - 40*x + 5*x^2)*H[3, x])/(3*(1 + x)) + 
           (320*x*H[4, x])/(1 + x) - (160*x*H[-3, 0, x])/(1 + x) - 
           (16*x*(-67 - 32*x + 4*x^2)*H[-2, 0, x])/(3*(1 + x)) - 
           (960*x*H[-2, 2, x])/(1 + x) + (16*(5 - 40*x - 152*x^2 - 40*x^3 + 
              5*x^4)*H[-1, 2, x])/(3*x*(1 + x)) - (1024*x*H[-1, 3, x])/
            (1 + x) - 8*(-1 + x)*H[1, 0, x] + (32*x*H[3, 0, x])/(1 + x) + 
           (128*x*H[-2, -1, 0, x])/(1 + x) - (672*x*H[-2, 0, 0, x])/(1 + x) + 
           (128*x*H[-1, -2, 0, x])/(1 + x) + (64*(1 + x)*(1 - 10*x + x^2)*
             H[-1, -1, 0, x])/(3*x) + (1792*x*H[-1, -1, 2, x])/(1 + x) + 
           (8*(1 - 8*x + 44*x^2 - 8*x^3 + x^4)*H[-1, 0, 0, x])/
            (3*x*(1 + x)) - (64*x*H[-1, 2, 0, x])/(1 + x) - 
           (8*x*(80 - 8*x + x^2)*H[0, 0, 0, x])/(3*(1 + x)) + 
           (1152*x*H[-1, -1, 0, 0, x])/(1 + x) - (544*x*H[-1, 0, 0, 0, x])/
            (1 + x) + (160*x*H[0, 0, 0, 0, x])/(1 + x) + 
           (1024*x*H[-2, x]*zeta[2])/(1 + x) - (1792*x*H[-1, -1, x]*zeta[2])/
            (1 + x) + (4*H[0, 0, x]*(-6 - 611*x - 66*x^2 + 3*x^3 - 
              936*x*zeta[2]))/(9*(1 + x)) - (8*H[2, x]*(7 + 20*x + 13*x^2 - 
              84*x*zeta[2]))/(3*(1 + x)) - (4*H[-1, 0, x]*(3 + 24*x - 
              1030*x^2 + 24*x^3 + 3*x^4 - 3024*x^2*zeta[2]))/(9*x*(1 + x)) + 
           (4*(-1 + x)*H[1, x]*(-57*x + 10*zeta[2] - 80*x*zeta[2] + 
              10*x^2*zeta[2]))/(3*x) + (4*H[0, x]*(3 - 74*x - 23*x^2 - 
              224*x*zeta[2] - 176*x^2*zeta[2] + 22*x^3*zeta[2] - 
              348*x*zeta[3]))/(3*(1 + x)) - (16*H[-1, x]*(3*zeta[2] - 
              24*x*zeta[2] - 116*x^2*zeta[2] - 24*x^3*zeta[2] + 
              3*x^4*zeta[2] - 252*x^2*zeta[3]))/(3*x*(1 + x)) - 
           (4*(218 - 218*x^2 - 48*zeta[2] - 635*x*zeta[2] - 48*x^2*zeta[2] + 
              3*x^3*zeta[2] + 936*x*zeta[3] + 336*x^2*zeta[3] - 
              42*x^3*zeta[3] + 45*x*zeta[4]))/(9*(1 + x)))))


==> anc/tPT.m <==
tPT["qbq"] = as^2*(CA*CF*((-16*z*H[-1, 0, z])/(1 + z) + 
         (8*z*H[0, 0, z])/(1 + z) - (2*(-1 + z^2 + 4*z*zeta[2]))/(1 + z)) + 
       CF^2*((32*z*H[-1, 0, z])/(1 + z) - (16*z*H[0, 0, z])/(1 + z) + 
         (4*(-1 + z^2 + 4*z*zeta[2]))/(1 + z))) + 
     as^3*(CF^2*Nf*TF*((32*(-1 + z)*H[1, z])/3 - (128*z*H[3, z])/
          (3*(1 + z)) - (128*z*H[-2, 0, z])/(3*(1 + z)) - 
         (1280*z*H[-1, 0, z])/(9*(1 + z)) + (256*z*H[-1, 2, z])/(3*(1 + z)) + 
         (640*z*H[0, 0, z])/(9*(1 + z)) - (128*z*H[-1, 0, 0, z])/
          (3*(1 + z)) + (128*z*H[0, 0, 0, z])/(3*(1 + z)) - 
         (256*z*H[-1, z]*zeta[2])/(3*(1 + z)) + (64*z*H[0, z]*zeta[2])/
          (3*(1 + z)) - (16*(-7 + 7*z^2 + 40*z*zeta[2] - 36*z*zeta[3]))/
          (9*(1 + z))) + CF^3*((32*z*(-27 - 16*z + 2*z^2)*H[3, z])/
          (3*(1 + z)) - (320*z*H[-3, 0, z])/(1 + z) + 
         (32*(-8 + z)*z^2*H[-2, 0, z])/(3*(1 + z)) + (640*z*H[-2, 2, z])/
          (1 + z) - (64*(1 - 8*z - 27*z^2 - 8*z^3 + z^4)*H[-1, 2, z])/
          (3*z*(1 + z)) + (512*z*H[-1, 3, z])/(1 + z) - 
         16*(-1 + z)*H[1, 0, z] + (64*z*H[3, 0, z])/(1 + z) + 
         (256*z*H[-2, -1, 0, z])/(1 + z) - (64*z*H[-2, 0, 0, z])/(1 + z) + 
         (256*z*H[-1, -2, 0, z])/(1 + z) - (32*(1 + z)*(1 - 10*z + z^2)*
           H[-1, -1, 0, z])/(3*z) - (1536*z*H[-1, -1, 2, z])/(1 + z) - 
         (16*(1 - 8*z - 72*z^2 - 8*z^3 + z^4)*H[-1, 0, 0, z])/(3*z*(1 + z)) - 
         (128*z*H[-1, 2, 0, z])/(1 + z) + (16*z*(-36 - 8*z + z^2)*
           H[0, 0, 0, z])/(3*(1 + z)) - (256*z*H[-1, -1, 0, 0, z])/(1 + z) - 
         (448*z*H[-1, 0, 0, 0, z])/(1 + z) + (320*z*H[0, 0, 0, 0, z])/
          (1 + z) - (512*z*H[-2, z]*zeta[2])/(1 + z) + 
         (1536*z*H[-1, -1, z]*zeta[2])/(1 + z) + 
         (16*H[2, z]*(7 + 8*z + z^2 - 36*z*zeta[2]))/(3*(1 + z)) + 
         (8*H[0, 0, z]*(2 - 5*z - 6*z^2 + z^3 - 24*z*zeta[2]))/(3*(1 + z)) - 
         (8*(-1 + z)*H[1, z]*(-23*z + 4*zeta[2] - 32*z*zeta[2] + 
            4*z^2*zeta[2]))/(3*z) - (8*H[-1, 0, z]*(1 - 2*z^2 + z^4 + 
            288*z^2*zeta[2]))/(3*z*(1 + z)) - 
         (16*H[0, z]*(5 - 15*z - 11*z^2 - 72*z*zeta[2] - 40*z^2*zeta[2] + 
            5*z^3*zeta[2] + 6*z*zeta[3]))/(3*(1 + z)) + 
         (16*H[-1, z]*(zeta[2] - 8*z*zeta[2] - 30*z^2*zeta[2] - 
            8*z^3*zeta[2] + z^4*zeta[2] - 72*z^2*zeta[3]))/(z*(1 + z)) - 
         (8*(-13 + 13*z^2 + 4*zeta[2] + 15*z*zeta[2] + 12*z^2*zeta[2] + 
            z^3*zeta[2] - 126*z*zeta[3] - 64*z^2*zeta[3] + 8*z^3*zeta[3] + 
            105*z*zeta[4]))/(3*(1 + z))) + 
       CA^2*CF*((8*z*(-49 - 24*z + 3*z^2)*H[3, z])/(3*(1 + z)) - 
         (64*z*H[4, z])/(1 + z) + (32*z*H[-3, 0, z])/(1 + z) + 
         (8*z*(-49 - 24*z + 3*z^2)*H[-2, 0, z])/(3*(1 + z)) + 
         (256*z*H[-2, 2, z])/(1 + z) - (8*(3 - 24*z - 98*z^2 - 24*z^3 + 
            3*z^4)*H[-1, 2, z])/(3*z*(1 + z)) + (256*z*H[-1, 3, z])/(1 + z) + 
         (128*z*H[-2, 0, 0, z])/(1 + z) - (8*(1 + z)*(1 - 10*z + z^2)*
           H[-1, -1, 0, z])/z - (512*z*H[-1, -1, 2, z])/(1 + z) - 
         (176*z*H[-1, 0, 0, z])/(3*(1 + z)) + (248*z*H[0, 0, 0, z])/
          (3*(1 + z)) - (256*z*H[-1, -1, 0, 0, z])/(1 + z) + 
         (96*z*H[-1, 0, 0, 0, z])/(1 + z) - (32*z*H[0, 0, 0, 0, z])/(1 + z) - 
         (4*z*H[0, 0, z]*(-277 - 6*z + 3*z^2 - 216*zeta[2]))/(9*(1 + z)) - 
         (256*z*H[-2, z]*zeta[2])/(1 + z) + (512*z*H[-1, -1, z]*zeta[2])/
          (1 + z) + (8*H[2, z]*(1 + 2*z + z^2 - 8*z*zeta[2]))/(1 + z) + 
         (4*H[-1, 0, z]*(3 + 12*z - 518*z^2 + 12*z^3 + 3*z^4 - 
            792*z^2*zeta[2]))/(9*z*(1 + z)) - 
         (4*(-1 + z)*H[1, z]*(-17*z + 3*zeta[2] - 24*z*zeta[2] + 
            3*z^2*zeta[2]))/(3*z) - (4*H[0, z]*(1 - 22*z - 5*z^2 - 
            58*z*zeta[2] - 48*z^2*zeta[2] + 6*z^3*zeta[2] - 96*z*zeta[3]))/
          (3*(1 + z)) + (4*H[-1, z]*(3*zeta[2] - 24*z*zeta[2] - 
            142*z^2*zeta[2] - 24*z^3*zeta[2] + 3*z^4*zeta[2] - 
            288*z^2*zeta[3]))/(3*z*(1 + z)) + 
         (2*(179 - 179*z^2 - 36*zeta[2] - 590*z*zeta[2] - 12*z^2*zeta[2] + 
            6*z^3*zeta[2] + 558*z*zeta[3] + 144*z^2*zeta[3] - 
            18*z^3*zeta[3] + 360*z*zeta[4]))/(9*(1 + z))) + 
       CA*(CF*Nf*TF*((-16*(-1 + z)*H[1, z])/3 + (64*z*H[3, z])/(3*(1 + z)) + 
           (64*z*H[-2, 0, z])/(3*(1 + z)) + (640*z*H[-1, 0, z])/(9*(1 + z)) - 
           (128*z*H[-1, 2, z])/(3*(1 + z)) - (320*z*H[0, 0, z])/(9*(1 + z)) + 
           (64*z*H[-1, 0, 0, z])/(3*(1 + z)) - (64*z*H[0, 0, 0, z])/
            (3*(1 + z)) + (128*z*H[-1, z]*zeta[2])/(3*(1 + z)) - 
           (32*z*H[0, z]*zeta[2])/(3*(1 + z)) + 
           (8*(-7 + 7*z^2 + 40*z*zeta[2] - 36*z*zeta[3]))/(9*(1 + z))) + 
         CF^2*((-16*z*(-76 - 40*z + 5*z^2)*H[3, z])/(3*(1 + z)) + 
           (128*z*H[4, z])/(1 + z) + (96*z*H[-3, 0, z])/(1 + z) - 
           (16*z*(-49 - 32*z + 4*z^2)*H[-2, 0, z])/(3*(1 + z)) - 
           (832*z*H[-2, 2, z])/(1 + z) + (16*(5 - 40*z - 152*z^2 - 40*z^3 + 
              5*z^4)*H[-1, 2, z])/(3*z*(1 + z)) - (768*z*H[-1, 3, z])/
            (1 + z) + 8*(-1 + z)*H[1, 0, z] - (32*z*H[3, 0, z])/(1 + z) - 
           (128*z*H[-2, -1, 0, z])/(1 + z) - (224*z*H[-2, 0, 0, z])/(1 + z) - 
           (128*z*H[-1, -2, 0, z])/(1 + z) + (64*(1 + z)*(1 - 10*z + z^2)*
             H[-1, -1, 0, z])/(3*z) + (1792*z*H[-1, -1, 2, z])/(1 + z) + 
           (8*(1 - 8*z - 28*z^2 - 8*z^3 + z^4)*H[-1, 0, 0, z])/
            (3*z*(1 + z)) + (64*z*H[-1, 2, 0, z])/(1 + z) - 
           (8*z*(26 - 8*z + z^2)*H[0, 0, 0, z])/(3*(1 + z)) + 
           (640*z*H[-1, -1, 0, 0, z])/(1 + z) + (32*z*H[-1, 0, 0, 0, z])/
            (1 + z) - (96*z*H[0, 0, 0, 0, z])/(1 + z) + 
           (768*z*H[-2, z]*zeta[2])/(1 + z) - (1792*z*H[-1, -1, z]*zeta[2])/
            (1 + z) + (4*H[0, 0, z]*(-6 - 539*z + 6*z^2 + 3*z^3 - 
              360*z*zeta[2]))/(9*(1 + z)) - (8*H[2, z]*(13 + 20*z + 7*z^2 - 
              84*z*zeta[2]))/(3*(1 + z)) - (4*H[-1, 0, z]*(3 + 24*z - 
              1030*z^2 + 24*z^3 + 3*z^4 - 2448*z^2*zeta[2]))/(9*z*(1 + z)) + 
           (4*(-1 + z)*H[1, z]*(-57*z + 10*zeta[2] - 80*z*zeta[2] + 
              10*z^2*zeta[2]))/(3*z) + (8*H[0, z]*(6 - 37*z - 16*z^2 - 
              130*z*zeta[2] - 88*z^2*zeta[2] + 11*z^3*zeta[2] - 
              90*z*zeta[3]))/(3*(1 + z)) - (16*H[-1, z]*(3*zeta[2] - 
              24*z*zeta[2] - 116*z^2*zeta[2] - 24*z^3*zeta[2] + 
              3*z^4*zeta[2] - 252*z^2*zeta[3]))/(3*z*(1 + z)) - 
           (4*(218 - 218*z^2 - 48*zeta[2] - 635*z*zeta[2] - 48*z^2*zeta[2] + 
              3*z^3*zeta[2] + 936*z*zeta[3] + 336*z^2*zeta[3] - 
              42*z^3*zeta[3] + 45*z*zeta[4]))/(9*(1 + z)))))
 
tPT["qq"] = -4*as*CF + as^2*(CF*Nf*TF*(80/9 + (16*z*H[0, z])/(3*(-1 + z))) + 
       CF^2*(-4*(-1 + z) - (12*z*H[0, z])/(-1 + z) + (16*z*H[2, z])/
          (-1 + z) + (32*z*H[0, 0, z])/(-1 + z) + (16*z*H[1, 0, z])/
          (-1 + z)) + CA*CF*((-44*z*H[0, z])/(3*(-1 + z)) - 
         (8*z*H[0, 0, z])/(-1 + z) + (2*(-143 + 9*z + 36*zeta[2]))/9)) + 
     as^3*(CF*Nf^2*TF^2*((-32*(-5 + 3*z))/27 - (320*z*H[0, z])/
          (27*(-1 + z)) - (64*z*H[0, 0, z])/(9*(-1 + z))) + 
       CF^2*Nf*TF*((-640*z*H[2, z])/(9*(-1 + z)) - (128*z*H[3, z])/
          (3*(-1 + z)) - (992*z*H[0, 0, z])/(9*(-1 + z)) - 
         (640*z*H[1, 0, z])/(9*(-1 + z)) - (128*z*H[2, 0, z])/(3*(-1 + z)) - 
         (320*z*H[0, 0, 0, z])/(3*(-1 + z)) + 
         (8*z*H[0, z]*(13 + 4*z + 8*zeta[2]))/(3*(-1 + z)) + 
         (4*(-137 + 109*z + 28*z^2 + 144*zeta[3] - 240*z*zeta[3]))/
          (9*(-1 + z))) + CF^3*((16*(-1 + 5*z)*H[2, z])/3 + 
         (32*z*(9 + z)*H[3, z])/3 - (448*z*H[4, z])/(-1 + z) + 
         (64*z*H[-3, 0, z])/(-1 + z) + (64*z*(9 + z)*H[-2, 0, z])/3 + 
         (8*(1 + z)*(1 + 4*z + z^2)*H[-1, 0, z])/(3*z) - 
         (32*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/(3*z) + 
         16*(-1 + z)*H[1, 0, z] - (256*z*H[1, 3, z])/(-1 + z) + 
         (96*z*H[2, 0, z])/(-1 + z) - (128*z*H[2, 2, z])/(-1 + z) - 
         (256*z*H[3, 0, z])/(-1 + z) - (128*z*H[3, 1, z])/(-1 + z) - 
         (384*z*H[-2, -1, 0, z])/(-1 + z) + (192*z*H[-2, 0, 0, z])/(-1 + z) - 
         (64*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
         (16*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) - 
         (16*z*(-63 + 8*z + z^2)*H[0, 0, 0, z])/(3*(-1 + z)) - 
         (256*z*H[1, -2, 0, z])/(-1 + z) + (192*z*H[1, 0, 0, z])/(-1 + z) - 
         (128*z*H[1, 2, 0, z])/(-1 + z) - (192*z*H[2, 0, 0, z])/(-1 + z) - 
         (128*z*H[2, 1, 0, z])/(-1 + z) - (448*z*H[0, 0, 0, 0, z])/(-1 + z) - 
         (256*z*H[1, 0, 0, 0, z])/(-1 + z) - (192*z*H[-2, z]*zeta[2])/
          (-1 + z) - (4*H[0, 0, z]*(-4 + 69*z - 28*z^2 + 2*z^3 - 
            192*z*zeta[2]))/(3*(-1 + z)) - 
         (2*H[0, z]*(40 + 73*z - 104*z^2 - 288*z*zeta[2] + 64*z^2*zeta[2] + 
            8*z^3*zeta[2] - 48*z*zeta[3]))/(3*(-1 + z)) - 
         (8*H[1, z]*(-25*z + 50*z^2 - 25*z^3 + 2*zeta[2] + 16*z*zeta[2] - 
            36*z^2*zeta[2] + 16*z^3*zeta[2] + 2*z^4*zeta[2] + 
            144*z^2*zeta[3]))/(3*(-1 + z)*z) + 
         (8*(13 - 26*z + 13*z^2 + 8*zeta[2] - 13*z*zeta[2] + 4*z^2*zeta[2] + 
            z^3*zeta[2] - 18*z*zeta[3] + 16*z^2*zeta[3] + 2*z^3*zeta[3] - 
            27*z*zeta[4]))/(3*(-1 + z))) + CA^2*CF*(8*(1 + z)*H[2, z] + 
         (8*z*(-38 + 24*z + 3*z^2)*H[3, z])/(3*(-1 + z)) - 
         (32*z*H[4, z])/(-1 + z) - (32*z*H[-3, 0, z])/(-1 + z) + 
         (8*z*(-3 + 8*z + z^2)*H[-2, 0, z])/(-1 + z) - (64*z*H[-2, 2, z])/
          (-1 + z) - (4*(1 + z)*(1 - 4*z + z^2)*H[-1, 0, z])/(3*z) - 
         (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/z + 
         (4*z*(-398 + 6*z + 3*z^2)*H[0, 0, z])/(9*(-1 + z)) - 
         (128*z*H[1, 3, z])/(-1 + z) - (128*z*H[-2, -1, 0, z])/(-1 + z) + 
         (32*z*H[-2, 0, 0, z])/(-1 + z) - (8*(1 + z)*(1 + 8*z + z^2)*
           H[-1, -1, 0, z])/z - (248*z*H[0, 0, 0, z])/(3*(-1 + z)) - 
         (192*z*H[1, -2, 0, z])/(-1 + z) + (88*z*H[1, 0, 0, z])/(-1 + z) + 
         (64*z*H[2, 0, 0, z])/(-1 + z) + (32*z*H[0, 0, 0, 0, z])/(-1 + z) + 
         (96*z*H[1, 0, 0, 0, z])/(-1 + z) + (128*z*H[1, 1, 0, 0, z])/
          (-1 + z) + (4*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z + 
         (32*z*H[1, 0, z]*zeta[2])/(-1 + z) - 
         (4*H[0, z]*(9 + 1349*z - 315*z^2 - 1044*z*zeta[2] + 
            432*z^2*zeta[2] + 54*z^3*zeta[2] + 864*z*zeta[3]))/
          (27*(-1 + z)) - (4*H[1, z]*(-23*z + 46*z^2 - 23*z^3 + 3*zeta[2] + 
            24*z*zeta[2] - 54*z^2*zeta[2] + 24*z^3*zeta[2] + 3*z^4*zeta[2] + 
            216*z^2*zeta[3]))/(3*(-1 + z)*z) - 
         (2*(-793 + 851*z - 58*z^2 + 500*zeta[2] - 518*z*zeta[2] + 
            12*z^2*zeta[2] + 6*z^3*zeta[2] - 132*zeta[3] - 90*z*zeta[3] + 
            144*z^2*zeta[3] + 18*z^3*zeta[3] - 396*zeta[4] + 864*z*zeta[4]))/
          (9*(-1 + z))) + CA*(CF*Nf*TF*((8*(-1 + z)*H[1, z])/3 + 
           (32*z*H[3, z])/(3*(-1 + z)) + (224*z*H[0, 0, z])/(3*(-1 + z)) + 
           (64*z*H[0, 0, 0, z])/(3*(-1 + z)) - (32*z*H[1, 0, 0, z])/
            (-1 + z) - (8*z*H[0, z]*(-343 + 9*z + 72*zeta[2]))/
            (27*(-1 + z)) + (8*(-164 + 119*z + 45*z^2 + 120*zeta[2] - 
              120*z*zeta[2] - 252*zeta[3] + 324*z*zeta[3]))/(27*(-1 + z))) + 
         CF^2*((-64*z*(-19 + 8*z + z^2)*H[3, z])/(3*(-1 + z)) + 
           (160*z*H[4, z])/(-1 + z) + (32*z*H[-3, 0, z])/(-1 + z) - 
           (16*z*(-27 + 40*z + 5*z^2)*H[-2, 0, z])/(3*(-1 + z)) + 
           (128*z*H[-2, 2, z])/(-1 + z) + (4*(1 + z)*(1 - 12*z + z^2)*
             H[-1, 0, z])/(3*z) + (64*(1 + z)*(1 + 8*z + z^2)*H[-1, 2, z])/
            (3*z) + (256*z*H[1, 3, z])/(-1 + z) + (352*z*H[2, 0, z])/
            (3*(-1 + z)) + (32*z*H[3, 0, z])/(-1 + z) + 
           (448*z*H[-2, -1, 0, z])/(-1 + z) - (160*z*H[-2, 0, 0, z])/
            (-1 + z) + (80*(1 + z)*(1 + 8*z + z^2)*H[-1, -1, 0, z])/(3*z) - 
           (8*(1 + z)*(1 + 8*z + z^2)*H[-1, 0, 0, z])/(3*z) + 
           (8*z*(92 + 8*z + z^2)*H[0, 0, 0, z])/(3*(-1 + z)) + 
           (512*z*H[1, -2, 0, z])/(-1 + z) - (96*z*H[1, 0, 0, z])/(-1 + z) - 
           (96*z*H[2, 0, 0, z])/(-1 + z) + (96*z*H[0, 0, 0, 0, z])/(-1 + z) - 
           (160*z*H[1, 0, 0, 0, z])/(-1 + z) - (256*z*H[1, 1, 0, 0, z])/
            (-1 + z) + (96*z*H[-2, z]*zeta[2])/(-1 + z) - 
           (8*(1 + z)*(1 + 8*z + z^2)*H[-1, z]*zeta[2])/z - 
           (8*H[1, 0, z]*(9 - 286*z + 9*z^2 + 72*z*zeta[2]))/(9*(-1 + z)) - 
           (8*H[2, z]*(-15 - 286*z + 33*z^2 + 72*z*zeta[2]))/(9*(-1 + z)) - 
           (4*H[0, 0, z]*(6 - 973*z + 54*z^2 + 3*z^3 + 288*z*zeta[2]))/
            (9*(-1 + z)) + (2*H[0, z]*(24 + 39*z - 214*z^2 - 520*z*zeta[2] + 
              224*z^2*zeta[2] + 28*z^3*zeta[2] + 360*z*zeta[3]))/
            (3*(-1 + z)) + (8*H[1, z]*(-41*z + 82*z^2 - 41*z^3 + 4*zeta[2] + 
              32*z*zeta[2] - 72*z^2*zeta[2] + 32*z^3*zeta[2] + 
              4*z^4*zeta[2] + 288*z^2*zeta[3]))/(3*(-1 + z)*z) + 
           (4*(-218 + 436*z - 218*z^2 - 60*zeta[2] + 57*z*zeta[2] + 
              3*z^3*zeta[2] - 168*z*zeta[3] + 96*z^2*zeta[3] + 
              12*z^3*zeta[3] + 621*z*zeta[4]))/(9*(-1 + z))))) + 
     plusD[0, 1 - z]*(4*as*CF + (268*as^2*CA*CF)/9 + (490*as^3*CA^2*CF)/3 - 
       (80*as^2*CF*Nf*TF)/9 - (1672*as^3*CA*CF*Nf*TF)/27 - 
       (220*as^3*CF^2*Nf*TF)/3 - (64*as^3*CF*Nf^2*TF^2)/27 - 
       8*as^2*CA*CF*zeta[2] - (1072*as^3*CA^2*CF*zeta[2])/9 + 
       (320*as^3*CA*CF*Nf*TF*zeta[2])/9 + 88*as^3*CA^2*CF*zeta[4] + 
       (88*as^3*CA^2*CF*Zeta[3])/3 - (224*as^3*CA*CF*Nf*TF*Zeta[3])/3 + 
       64*as^3*CF^2*Nf*TF*Zeta[3]) + delta[1 - z]*
      (3*as*CF + (17*as^2*CA*CF)/6 - (1657*as^3*CA^2*CF)/36 + 
       (3*as^2*CF^2)/2 + (151*as^3*CA*CF^2)/4 + (29*as^3*CF^3)/2 - 
       (2*as^2*CF*Nf*TF)/3 + 40*as^3*CA*CF*Nf*TF - 46*as^3*CF^2*Nf*TF - 
       (68*as^3*CF*Nf^2*TF^2)/9 + (44*as^2*CA*CF*zeta[2])/3 + 
       (4496*as^3*CA^2*CF*zeta[2])/27 - 12*as^2*CF^2*zeta[2] - 
       (410*as^3*CA*CF^2*zeta[2])/3 + 18*as^3*CF^3*zeta[2] - 
       (16*as^2*CF*Nf*TF*zeta[2])/3 - (2672*as^3*CA*CF*Nf*TF*zeta[2])/27 + 
       (40*as^3*CF^2*Nf*TF*zeta[2])/3 + (320*as^3*CF*Nf^2*TF^2*zeta[2])/27 - 
       5*as^3*CA^2*CF*zeta[4] - (494*as^3*CA*CF^2*zeta[4])/3 + 
       144*as^3*CF^3*zeta[4] + 4*as^3*CA*CF*Nf*TF*zeta[4] + 
       (232*as^3*CF^2*Nf*TF*zeta[4])/3 - 12*as^2*CA*CF*Zeta[3] - 
       (1552*as^3*CA^2*CF*Zeta[3])/9 + 24*as^2*CF^2*Zeta[3] + 
       (844*as^3*CA*CF^2*Zeta[3])/3 + 68*as^3*CF^3*Zeta[3] + 
       (400*as^3*CA*CF*Nf*TF*Zeta[3])/9 - (272*as^3*CF^2*Nf*TF*Zeta[3])/3 - 
       (64*as^3*CF*Nf^2*TF^2*Zeta[3])/9 + 16*as^3*CA*CF^2*zeta[2]*Zeta[3] - 
       32*as^3*CF^3*zeta[2]*Zeta[3] + 40*as^3*CA^2*CF*Zeta[5] + 
       120*as^3*CA*CF^2*Zeta[5] - 240*as^3*CF^3*Zeta[5])

